A review of Dan's reduction method for multiple polylogarithms

In this paper we will give an account of Dan's reduction method for reducing the weight $ n $ multiple logarithm $ I_{1,1,\ldots,1}(x_1, x_2, \ldots, x_n) $ to an explicit sum of lower depth multiple polylogarithms in $ \leq n - 2 $ variables. We provide a detailed explanation of the method Dan outlines, and we fill in the missing proofs for Dan's claims. This establishes the validity of the method itself, and allows us to produce a corrected version of Dan's reduction of $ I_{1,1,1,1} $ to $ I_{3,1} $'s and $ I_4 $'s. We then use the symbol of multiple polylogarithms to answer Dan's question about how this reduction compares with his earlier reduction of $ I_{1,1,1,1} $, and his question about the nature of the resulting functional equation of $ I_{3,1} $. Finally, we apply the method to $ I_{1,1,1,1,1} $ at weight 5 to first produce a reduction to depth $ \leq 3 $ integrals. Using some functional equations from our thesis, we further reduce this to $ I_{3,1,1} $, $ I_{3,2} $ and $ I_5 $, modulo products. We also see how to reduce $ I_{3,1,1} $ to $ I_{3,2} $, modulo $ \delta $ (modulo products and depth 1 terms), and indicate how this allows us to reduce $ I_{1,1,1,1,1} $ to $ I_{3,2} $'s only, modulo $ \delta $.

==> calculations/PolylogToolsLite.m <==
GatherCiTiList[expr_] := 
  Block[{temp = Expand[expr]}, 
   temp = GatherBy[List @@ CollectCiTi[temp, 1], Last];
   temp = CleanUp /@ temp;
   Return[temp];];
CleanUp[list_List] := {list[[1, 2]], Total[list[[All, 1]]]}
CollectCiTi[sum_Plus, a_] := CollectCiTi[#, a] & /@ sum;
CollectCiTi[a_. ct_CiTi | a_. ct_CiTiWedge | a_. ct_CiTiWedgeX, b_] :=
   CollectCiTi[a, ct b];
CollectCiTi[sum_Plus, a_] := CollectCiTi[#, a] & /@ sum;
CollectCiTi[a_. ct_CiTi | a_. ct_CiTiWedge | a_. ct_CiTiWedgeX, b_] :=
   CollectCiTi[a, ct b];
CleanUp[list_List] := {list[[1, 2]], Total[list[[All, 1]]]}

shuffleLists[s1_, s2_] := 
 Module[{ss, sr, s1l, s2l, p, pp, tp, 
   pres}, {ss, sr} = {Join[s1, s2], 
    Range@((s1l = Length@s1) + (s2l = Length@s2))};
  p = Permutations[Join[ConstantArray[1, s1l], ConstantArray[0, s2l]]];
  pp = (Accumulate@Transpose[p] // Transpose) p;
  tp = Clip[p, {1, 0}, {1, 0}];
  pres = pp + 
    Clip[(Accumulate@Transpose[tp] // Transpose) tp + s1l, {s1l + 1, 
      Max[sr]}, {0, 0}];
  ss[[#]] & /@ pres]

symbolFlatShuffle[a_symbolFlat, b_symbolFlat] := 
 add @@ (symbolFlat @@@ shuffleLists[List @@ a, List @@ b])

(* --------- *)

Format[CiTi[l___], StandardForm] := CircleTimes[l]
Format[CiTiWedge[l___], StandardForm] := Wedge[l]

makelabel[node_] := 
  Module[{a, b, 
    c}, (c = ({(node /. CircleTimes -> List)[[1]]} // Flatten)[[1, 1]];
    b = ({(node /. CircleTimes -> List)[[-1]]} // Flatten)[[1, 1]];
    a = ({(node /. CircleTimes -> List)[[-1]]} // Flatten)[[-1, -1]];
    If[a === c, Return[1]];
    If[a === b, Return[1/(c - b)]];
    If[b === c, Return[(a - b)/1]];
    Return[(a - b)/(c - b)])];

symbolFlat[a_, symbolFlat[b___]] := symbolFlat[a, b]
symbolFlat[a_, symbolFlat[c___], symbolFlat[b___]] := 
 symbolFlat[a, symbolFlatShuffle[symbolFlat[b], symbolFlat[c]]]

symbolFlat[a_, b_add] := symbolFlat[a, #1] & /@ b
symbolFlat[a_, b_add, c_] := symbolFlat[a, #1, c] & /@ b
symbolFlat[a_, b_, c_add] := symbolFlat[a, b, #1] & /@ c

SetAttributes[bracketings, {Flat, OneIdentity}]
e : CircleTimes[___, _List, ___] := Distribute[Unevaluated[e], List]

symbolG[inputarguments___, 1] := 
  Module[{fullarguments, labelindex, labels, parenthesizedlist, 
    trees, treeswithlabel, symbolTerms, tensor}, (
    fullarguments = Join[{0}, Reverse[{inputarguments}], {1}];
    labels = 
     lab @@@ Table[{fullarguments[[labelindex]], 
        fullarguments[[labelindex + 1]]}, {labelindex, 1, 
        Length[fullarguments] - 1}];
    parenthesizedlist = (bracketings @@ (Range[
           Length[labels]])) //. {bracketings[x__] :> 
         ReplaceList[bracketings[x], 
          bracketings[u_, v_] :> CircleTimes[u, v]]} // Flatten;
    trees = parenthesizedlist /. {x_Integer :> labels[[x]]};
    treeswithlabel = ((trees //. 
         CircleTimes[leftbranch_, rightbranch_] :> 
          symbol[makelabel[{leftbranch, rightbranch}], leftbranch, 
           rightbranch])) /. {lab[___] :> Sequence[]};
    symbolTerms = treeswithlabel /. symbol -> symbolFlat;
    tensor = 
     Plus @@ ((symbolTerms /. {symbolFlat -> CiTi, add -> List}) // 
        Flatten);
    Return[tensor // ReduceCiTiList // torsionCiTi // flatCiTi]
    )];

CreateTensor[expr_] := expr /. G -> symbolG;

expandProducts[
   expr_] := (expr /. 
    Times[CiTi[l___], CiTi[m__]] :> 
     Plus @@ (CiTi @@@ shuffleLists[{l}, {m}]));
factorCiTi[expr_] := expr /. CiTi[l___] :> CiTi @@ Factor[{l}];
torsionCiTi[expr_] := expr /. CiTi[___, 1 | -1, ___] :> 0
flatCiTi[expr_] := 
 expr /. CiTi[l___] :> CiTi @@ (Sort[Factor[{-#, #}]][[2]] & /@ {l})
ReduceCiTiList[
   expr_] := (expr /. (CiTi[l___] :> 
        CiTiRed @@ (FactorList[#][[2 ;; All]] & /@ {l})) /. 
     CiTiRed -> CiTi) // Expand;

flatTensor = flatCiTi;

CiTiRed[a___, b_List, c___] := 
  Plus @@ (#[[2]] CiTiRed[a, #[[1]], c] & /@ (b));

CiTiSadd[a___, b_Plus, c___] := CiTiSadd[a, #, c] & /@ b
CiTiSadd[a___, Times[lambda_, b_CiTiSadd], c___]  := 
  lambda CiTiSadd[a, b, c];
CiTiSadd[a___, 0, c___]  := 0;

CiTiDadd[a___, b_Plus, c___] := CiTiDadd[a, #, c] & /@ b
CiTiDadd[a___, Times[lambda_, b_CiTi], c___]  := 
  lambda CiTiDadd[a, b, c];
CiTiDadd[a___, 0, c___]  := 0;

CiTiSh[a_, b_] := 1/2 CiTiSadd[a, b] - 1/2 CiTiSadd[b, a]
CiTiSh[a_, l__, 
   b_] := ((Length[{a, l, b}] - 1)/
      Length[{a, l, b}]) (CiTiSadd[CiTiSh[a, l], b] - 
      CiTiSadd[CiTiSh[l, b], a]) // Expand;

CiTiSh[a_] := 0;

CiTiWedge[a___, b_Plus, c___] := CiTiWedge[a, #, c] & /@ b
CiTiWedge[a___, Times[lambda_, b_CiTiWedge | b_CiTi], c___]  := 
  lambda CiTiWedge[a, b, c];
CiTiWedge[___, 0, ___] := 0;
CiTiWedge[l___] /; Sort[{l}] =!= {l} := 
 Signature[{l}] CiTiWedge @@ Sort[{l}]
CiTiWedge[___, a_, l___, a_, ___] := 0

SetAttributes[CiTiFlat, {Flat}];

SetAttributes[CiTiWedgeFlat, {Flat}];

sh[expr_] := (expr // Expand) /. {Times[a_CiTi, b_CiTi, ___] :> 0, 
     CiTi[l__] :> CiTiSh @@ (CiTiEl /@ {l})} /. {CiTiEl -> Identity, 
    CiTiSadd -> CiTiFlat} /. CiTiFlat -> CiTi

CiTiDel[{l___}] := Block[{t = {l}}, (
     split = Table[{Take[t, k], Drop[t, k]}, {k, 2, Length[t] - 2}];
    split = Map[flatTensor[sh[CiTi @@ #]] &, split, {2}];
    split = Plus @@ Apply[CiTiDadd, split, {1}];
    Return[split /. CiTiDadd -> CiTiWedge];
    )];

del[expr_] := ((expr // Expand) /. 
     CiTi[l___] :> (CiTiDel[CiTiEl /@ {l}]) /. {CiTiEl -> Identity}) //
   Expand

==> calculations/dan_procedure.m <==
(* Dan's reduction procedure *)

shuffleLists[s1_, s2_] := 
 Module[{ss, sr, s1l, s2l, p, pp, tp, 
   pres}, {ss, sr} = {Join[s1, s2], 
    Range@((s1l = Length@s1) + (s2l = Length@s2))};
  p = Permutations[Join[ConstantArray[1, s1l], ConstantArray[0, s2l]]];
  pp = (Accumulate@Transpose[p] // Transpose) p;
  tp = Clip[p, {1, 0}, {1, 0}];
  pres = pp + 
    Clip[(Accumulate@Transpose[tp] // Transpose) tp + s1l, {s1l + 1, 
      Max[sr]}, {0, 0}];
  ss[[#]] & /@ pres]

A[hin : H[a0_, alist_List, x_, alast_], i_, iset_List] := 
  Module[{anewlist}, (
    anewlist = 
     Table[If[MemberQ[iset, k], alist[[i]], alist[[k]]], {k, 1, 
       Length[alist]}];
    Return[H[a0, anewlist, x, alast]];
    )];

B[hin : H[a0_, alist_List, x_, alast_], i_] := Module[{range, sets}, (
    range = Range[1, Length[alist]] // DeleteCases[#, i] &;
    sets = Join[{i}, #] & /@ Subsets[range, {1, Infinity}];
    Return[Sum[(-1)^Length[s] A[hin, i, s], {s, sets}]];
    )];

leadingReduce[hin : H[a0_, alist_List, x_, alast_], y_] := 
  Module[{leading, rest, resttail, resthead, anewlists}, (
    leading = TakeWhile[alist, # === y &];
    rest = Drop[alist, Length[leading]];
    If[rest == {},
     Return[0];
     ];
    
    resttail = Drop[rest, 1];
    resthead = rest[[1]];
    anewlists = 
     Join[{resthead}, #] & /@ shuffleLists[leading, resttail];
    Return[(-1)^Length[leading] Sum[
       H[a0, l, x, alast], {l, anewlists}]];
    )];

leadingReduce[a_Plus, y_] := leadingReduce[#, y] & /@ a;
leadingReduce[lambda_ hin_H, y_] /; NumberQ[lambda] := 
 lambda leadingReduce[hin, y]

boundReduce[hin : H[a0_, alist_List, x_, alast_], y_] := Module[{}, (
    If[alist[[1]] =!= y,
     Return[H[y, alist, x, alast] - H[y, alist, x, a0]],
     Return[hin]
     ]
    )];

boundReduce[a_Plus, y_] := boundReduce[#, y] & /@ a;
boundReduce[lambda_ hin_H, y_] /; NumberQ[lambda] := 
 lambda boundReduce[hin, y]
boundReduce[0, y_] := 0;

Breduce[hin : H[a0_, alist_List, x_, alast_], i_] := 
  Module[{range, sets}, (
    range = Range[1, Length[alist]] // DeleteCases[#, i] &;
    sets = Join[{i}, #] & /@ Subsets[range, {1, Infinity}];
    Return[
     Sum[(-1)^Length[s] boundReduce[
        leadingReduce[A[hin, i, s], alist[[i]]], alist[[i]]], {s, 
       sets}]];
    )];

Drel[hin : H[a0_, alist_List, x_, alast_], i_] := Breduce[hin, i];

Dtranspose[hin : H[a0_, alist_List, x_, alast_], i_, j_] := 
  Module[{alist0, ai, aj, alist1, alist2}, (
    alist0 = alist;
    ai = alist[[i]];
    aj = alist[[j]];
    
    alist1 = alist;
    alist1[[i]] = x;
    alist2 = alist1;
    alist2[[j]] = ai;
    
    Return[
     Drel[H[a0, alist0, x, alast], i] - 
      Drel[H[a0, alist1, ai, alast], j] + 
      Drel[H[a0, alist2, aj, alast], i]];
    )];

Asymb[n_, i_, j_] /; 1 <= i && i < j && j <= n := 
 H[a[0], {Sequence @@ #[[1 ;; i - 1]], a[1], 
     Sequence @@ #[[i ;; j - 2]], a[2], 
     Sequence @@ #[[j - 1 ;; All]]} &@Table[a[k], {k, 3, n}], x, 
  a[n + 1]]

Asymb[n_, i_] /; 1 <= i && i <= n := 
 H[a[0], {Sequence @@ #[[1 ;; i - 1]], a[1], 
     Sequence @@ #[[i ;; All]]} &@Table[a[k], {k, 2, n}], x, a[n + 1]]

R[n_, im_, j_, i_, j_] /; i - im == 1 := 
  Dtranspose[Asymb[n, im, j], im, i];
R[n_, 1, j_, 1, jp_] /; jp - j == 1 := 
  Dtranspose[Asymb[n, 1, j], j, jp];

c[n_, im_, j_, i_, j_] /; i - im == 1 := If[OddQ[i - j], 1, 0];
c[n_, 1, j_, 1, j2_] /; 
  j2 - j == 1 := (-1)^(j) (Floor[n/2] - Floor[j/2])

R[n_, i_] := Dtranspose[Asymb[n, i], i, i + 1]

reduceAll[n_] := 
 1/Floor[n/
     2] * (-Sum[
      c[n, i - 1, j, i, j] R[n, i - 1, j, i, j], {i, 2, n}, {j, 
       i + 1, n}] + 
    Sum[c[n, 1, j, 1, j + 1] R[n, 1, j, 1, j + 1], {j, 2, n - 1}])

reduceOdd[n_] /; OddQ[n] := Sum[-R[n, i], {i, 2, n, 2}]

(* Routines to reduce hyperlogs to MPLs with CCR arguments *)

cri[{a_, b_, c_, d_}] /; a == c || b == d := 0

crOrbit[{a_, b_, c_, d_}] := 
 Sort[{{a, b, c, d}, {b, a, d, c}, {c, d, a, b}, {d, c, b, a}}][[1]]

ccrToCr[{cri[l_List]}] := 
  cri[Join[l[[1 ;; 3]], {#}]] & /@ l[[4 ;; All]];
ccrToCr[l_List] := l

iToCcr[hin : IIi[ind_List, arg_List]] := Module[{}, (
    If[Length[Union[arg[[All, 1, 1 ;; 3]]]] == 1,
     Return[
      IIi[ind, {cri[Join[arg[[1, 1, 1 ;; 3]], arg[[All, 1, 4]]]]}]],
     Return[IIi[ind, arg]]]
    )];
iToCcr[lambda_ hin_IIi] /; NumberQ[lambda] := lambda iToCcr[hin];
iToCcr[a_Plus] :=  iToCcr[#] & /@ a;

hToI[hin : H[0, alist_, Infinity, 1]] := Module[{pos, ind, arg}, (
    pos = 
     Complement[Range[1, Length[alist]], 
      Position[alist, el_ /; el === 0, 1][[All, 1]]];
    arg = alist[[pos]];
    pos = Join[pos, {Length[alist] + 1}];
    ind = Differences[pos];
    Return[IIi[ind, arg]]
    )];
hToI[lambda_ hin_H] /; NumberQ[lambda] := lambda hToI[hin];
hToI[a_Plus] :=  hToI[#] & /@ a;

hCrSimp[hin : H[a0_, alist_List, x_, alast_]] := Module[{}, (
    Return[H[0, cri[{x, a0, alast, #}] & /@ alist, Infinity, 1]]
    )];
hCrSimp[lambda_ hin_H] /; NumberQ[lambda] := lambda hCrSimp[hin];
hCrSimp[a_Plus] :=  hCrSimp[#] & /@ a;

indices[expr_] := 
  If[Head[expr] === IIi, Return[expr[[1]]], 
   Cases[expr, IIi[ind_, arg_] :> ind][[1]]];

args[expr_] := 
  If[Head[expr] === IIi, Return[expr[[2]]], 
   Cases[expr, IIi[ind_, arg_] :> arg][[1]]];

denominator[expr_] := 
  If[Head[expr] === IIi, Return[1], 
   Cases[{expr}, q_?NumericQ w_IIi :> Denominator[q]][[1]]];

==> calculations/wt4_check_I31_fe.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    266624,       8022]
NotebookOptionsPosition[    264392,       7945]
NotebookOutlinePosition[    264740,       7960]
CellTagsIndexPosition[    264697,       7957]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<PolyLogToolsLite.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975618189424686`*^9, 3.697561823181487*^9}, 
   3.69760437515477*^9, {3.697611715649382*^9, 3.6976117160556364`*^9}, {
   3.6976155302123637`*^9, 3.697615531806689*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Using", " ", "a", " ", "pattern", " ", "to", " ", "make", " ", "a", " ", 
    "pattern", " ", "not", " ", "a", " ", 
    RowBox[{
     RowBox[{"pattern", "!"}], "?"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"lhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"lhs", "/.", 
     RowBox[{
      RowBox[{"HoldPattern", "[", "w_Pattern", "]"}], "\[RuleDelayed]", 
      RowBox[{"w", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"rhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"Expand", "[", "rhs", "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ruleToIdentity", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"lhsRule", "[", "expr", "]"}], "-", 
       RowBox[{"rhsRule", "[", "expr", "]"}]}], "//", "Expand"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6975998566124477`*^9, 3.697599856628066*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], " ", ":=",
    " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "-", " ", "c"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"a", " ", "-", " ", "d"}], ")"}]}], " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", " ", "-", " ", "c"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{"Inf", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", "l_List", "]"}], " ", ":=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cr", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", "#", "}"}]}], "]"}], "]"}], "&"}], "/@", 
      RowBox[{"l", "[", 
       RowBox[{"[", 
        RowBox[{"4", ";;", "All"}], "]"}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6975619746562567`*^9, 3.6975620142885017`*^9}, {
  3.6975620983564434`*^9, 3.6975621036729717`*^9}, {3.697562161927788*^9, 
  3.6975621760368257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"II", "[", 
    RowBox[{"indices_List", ",", "arguments_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "indices", "]"}], "\[Equal]", 
     RowBox[{"Length", "[", "arguments", "]"}]}], "&&", 
    RowBox[{"VectorQ", "[", 
     RowBox[{"indices", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"IntegerQ", "[", "#", "]"}], "&&", 
        RowBox[{"#", "\[GreaterEqual]", "1"}]}], "&"}]}], "]"}]}]}], ":=", 
  RowBox[{"G", "@@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"indices", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"arguments", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "indices", "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"--", 
    RowBox[{"--", " ", "check"}]}], " ", "the", " ", "I31", " ", "functional",
    " ", "equations", " ", "from", " ", 
   RowBox[{
    RowBox[{"Gangl", " ", "--"}], "--"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6976332640443544`*^9, 3.697633274222515*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<wt4_fe_i31.m\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975618552590733`*^9, 3.6975618933071313`*^9}, {
  3.6975997652052317`*^9, 3.6975997776164637`*^9}, {3.697632411363182*^9, 
  3.6976324175712533`*^9}, {3.697633278395752*^9, 3.6976332817415037`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"I31ab", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697633287355257*^9, 3.6976332897002635`*^9}, {
  3.6976333340991096`*^9, 3.697633365580142*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.697633351207366*^9, 3.697633366455123*^9}, 
   3.6976334989387813`*^9, 3.6976409895133657`*^9, 3.697642539424114*^9, 
   3.697642665145589*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"I31bc", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697633287355257*^9, 3.6976332897002635`*^9}, {
  3.6976333340991096`*^9, 3.6976333831061773`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.697633351207366*^9, 3.6976333835607214`*^9}, 
   3.6976334990793896`*^9, 3.697640989678483*^9, 3.697642539587229*^9, 
   3.6976426653017*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"I31de", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697633287355257*^9, 3.6976332897002635`*^9}, {
  3.6976333340991096`*^9, 3.6976333793375854`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.697633351207366*^9, 3.697633384060728*^9}, 
   3.697633499126281*^9, 3.6976409897205124`*^9, 3.6976425396252427`*^9, 
   3.6976426653387256`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"I31cyc", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697633287355257*^9, 3.6976332897002635`*^9}, {
  3.6976333340991096`*^9, 3.6976333855778*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.697633351207366*^9, 3.6976333862027683`*^9}, 
   3.6976334993606415`*^9, 3.6976409900297313`*^9, 3.6976425398924503`*^9, 
   3.6976426655959044`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "check", " ", "the", " ", "cyclic", " ", "symmetry", " ", "of", " ", "the", 
   " ", "reductions"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697640951265602*^9, 3.697640959625519*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<wt4_dan_precomputed.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.69764097964014*^9, 3.6976409822720027`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt4danStructuredLowerPrecomputed", " ", "-", " ", 
  RowBox[{"(", 
   RowBox[{"wt4danStructuredLowerPrecomputed", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", "b"}], ",", 
      RowBox[{"b", "\[Rule]", "c"}], ",", 
      RowBox[{"c", "\[Rule]", "d"}], ",", 
      RowBox[{"d", "\[Rule]", "e"}], ",", 
      RowBox[{"e", "\[Rule]", "a"}]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6976368644172926`*^9, 3.697636875691719*^9}, {
  3.6976369309593897`*^9, 3.6976369333684163`*^9}, {3.6976410375363536`*^9, 
  3.6976410376704483`*^9}, {3.6976410707929564`*^9, 3.6976410724030976`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6976368763323393`*^9, 3.6976369339308786`*^9, {3.697640983347762*^9, 
   3.697640990131805*^9}, {3.697641045600058*^9, 3.697641073273712*^9}, 
   3.6976413249064846`*^9, 3.6976425400265465`*^9, 3.697642665727997*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "functions", " ", "f", " ", "and", " ", "phi4", " ", "are", " ",
    "not", " ", "equal"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6976427166610456`*^9, 3.697642724774788*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "wt4danStructuredLowerPrecomputed", " ", "-", " ", 
       "wt4DanAllNLoweras31and4Precomputed"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697642657360093*^9, 3.6976426631932106`*^9}, {
  3.6976427083561687`*^9, 3.6976427145615606`*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["7", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["5", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "d"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["7", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["7", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}]}]}], "+", 
          TemplateBox[{"1012"},
           "OutputSizeLimit`Skeleton",
           DisplayFunction->(FrameBox[
             RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
             Background -> GrayLevel[0.75], 
             BaseStyle -> {
              "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
               ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
             ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
             FrameStyle -> None, RoundingRadius -> 7]& )], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["5", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "e"}], ")"}]}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 28, 20691859497331325086, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 28, 20691859497331325086, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 28, 20691859497331325086, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[28]]], "Output",
 CellChangeTimes->{3.6976427546115685`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "wt4danStructuredLowerPrecomputed", " ", "-", " ", 
      "wt4DanAllNLoweras31and4Precomputed"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "\[Rule]", "cr"}], ",", 
       RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
    "del"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697642657360093*^9, 3.6976426631932106`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.6976426804574194`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "function", " ", "phi4", " ", "is", " ", "not", " ", "even", 
   " ", "cyclically", " ", "symmetric"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697642730549548*^9, 3.6976427381239133`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"wt4DanAllNLoweras31and4Precomputed", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"wt4DanAllNLoweras31and4Precomputed", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "\[Rule]", "b"}], ",", 
           RowBox[{"b", "\[Rule]", "c"}], ",", 
           RowBox[{"c", "\[Rule]", "d"}], ",", 
           RowBox[{"d", "\[Rule]", "e"}], ",", 
           RowBox[{"e", "\[Rule]", "a"}]}], "}"}]}], ")"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "\[Rule]", "cr"}], ",", 
       RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
    "del"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6976368885152435`*^9, 3.697636976975946*^9}, {
   3.697637049428828*^9, 3.697637055918098*^9}, {3.6976370903168263`*^9, 
   3.697637146292317*^9}, {3.6976375177828817`*^9, 3.6976375191429663`*^9}, 
   3.697637866176285*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "8"]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "d"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "+", 
          TemplateBox[{"620"},
           "OutputSizeLimit`Skeleton",
           DisplayFunction->(FrameBox[
             RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
             Background -> GrayLevel[0.75], 
             BaseStyle -> {
              "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
               ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
             ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
             FrameStyle -> None, RoundingRadius -> 7]& )], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "b"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "d"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "b"}], "+", "e"}], ")"}]}], ")"}], "\[Wedge]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "c"}], "+", "e"}], ")"}]}], ")"}]}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 18, 20691859497331325086, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 18, 20691859497331325086, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 18, 20691859497331325086, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[18]]], "Output",
 CellChangeTimes->{3.6976377402064276`*^9, 3.697641006707534*^9, 
  3.6976410928126535`*^9, 3.6976413344282227`*^9, 3.697642549041925*^9, 
  3.6976426893297043`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wt4DanAllNLoweras31and4Precomputed", " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"wt4DanAllNLoweras31and4Precomputed", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a", "\[Rule]", "b"}], ",", 
            RowBox[{"b", "\[Rule]", "c"}], ",", 
            RowBox[{"c", "\[Rule]", "d"}], ",", 
            RowBox[{"d", "\[Rule]", "e"}], ",", 
            RowBox[{"e", "\[Rule]", "a"}]}], "}"}]}], ")"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6976368885152435`*^9, 3.697636976975946*^9}, {
   3.697637049428828*^9, 3.697637055918098*^9}, {3.6976370903168263`*^9, 
   3.697637146292317*^9}, {3.6976375177828817`*^9, 3.6976375191429663`*^9}, 
   3.697637866176285*^9, {3.6976410003030024`*^9, 3.69764100199221*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "8"]}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "e"}], ")"}]}]}], "+", 
          TemplateBox[{"2039"},
           "OutputSizeLimit`Skeleton",
           DisplayFunction->(FrameBox[
             RowBox[{"\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
             Background -> GrayLevel[0.75], 
             BaseStyle -> {
              "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
               ShowStringCharacters -> False}, BaselinePosition -> Baseline, 
             ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
             FrameStyle -> None, RoundingRadius -> 7]& )], "+", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["7", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["3", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["7", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "c"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["5", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "c"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["5", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "d"}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "b"}], "+", "e"}], ")"}]}]}], "+", 
          RowBox[{
           FractionBox["5", "8"], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "c"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}], "\[CircleTimes]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "d"}], "+", "e"}], ")"}]}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 19, 20691859497331325086, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 19, 20691859497331325086, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 19, 20691859497331325086, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[19]]], "Output",
 CellChangeTimes->{3.697641026937851*^9, 3.697641113637497*^9, 
  3.6976413461485167`*^9, 3.6976425606932883`*^9, 3.6976427009669347`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "decompose", " ", "the", " ", "I31", " ", "functional", " ", 
   "equation"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697642545383336*^9, 3.697642557608989*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"i31fe", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"wt4danStructuredLowerPrecomputed", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"wt4danStructuredLowerPrecomputed", "/.", 
        RowBox[{"{", 
         RowBox[{"a", "\[Rule]", "f"}], "}"}]}], ")"}]}], ")"}], " ", "-", 
    " ", 
    RowBox[{"(", 
     RowBox[{"wt4DanAllNLoweras31and4Precomputed", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"wt4DanAllNLoweras31and4Precomputed", "/.", 
        RowBox[{"a", "\[Rule]", "f"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6976410254748154`*^9, 3.697641031848328*^9}, {
   3.697641079402048*^9, 3.6976411022993674`*^9}, 3.6976413592137656`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"i31fe", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6976411038794856`*^9, 3.697641109383382*^9}, {
  3.6976413612151814`*^9, 3.6976413809058523`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6976413684432945`*^9, 3.6976414155080757`*^9, 
  3.6976425952677712`*^9, 3.6976427349766693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["danI31feasGangl"], "Input",
 CellChangeTimes->{{3.697642100975524*^9, 3.6976421064853954`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"I31abi", "[", 
   RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d"}], "]"}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "Inf"}], "]"}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"a", ",", "b", ",", "c", ",", "Inf", ",", "d"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "e", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "e", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"13", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "Inf", ",", "c"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "Inf", ",", "e"}], "]"}]}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "c"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "Inf"}], "]"}], "+", 
  RowBox[{"9", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "Inf", ",", "c"}], "]"}]}], "+", 
  RowBox[{"19", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "d", ",", "c"}], "]"}]}], "-", 
  RowBox[{"20", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"a", ",", "b", ",", "Inf", ",", "e", ",", "d"}], "]"}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "e"}], "]"}]}], "+", 
  RowBox[{"25", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "b"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "Inf", ",", "b"}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "Inf", ",", "e"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "b", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "d", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"34", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "e", ",", "b"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"a", ",", "c", ",", "Inf", ",", "e", ",", "d"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "b", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b"}], "]"}]}], "+", 
  RowBox[{"18", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"a", ",", "d", ",", "e", ",", "Inf", ",", "c"}], "]"}], "+", 
  RowBox[{"27", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "b", ",", "c"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "+", 
  RowBox[{"28", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "c", ",", "b"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "e", ",", "b"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "d"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "b", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "b", ",", "d", ",", "c"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "b", ",", "d", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"a", ",", "e", ",", "b", ",", "Inf", ",", "d"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "c", ",", "b", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "c", ",", "d", ",", "b"}], "]"}]}], "+", 
  RowBox[{"18", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "c", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "c", ",", "Inf", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "Inf", ",", "b", ",", "c"}], "]"}]}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "Inf", ",", "c", ",", "b"}], "]"}]}], "+", 
  RowBox[{"15", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "Inf", ",", "c", ",", "d"}], "]"}]}], "-", 
  RowBox[{"12", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "Inf", ",", "d", ",", "b"}], "]"}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "e", ",", "Inf", ",", "d", ",", "c"}], "]"}]}], "+", 
  RowBox[{"25", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "b", ",", "c", ",", "d"}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "b", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "b", ",", "d", ",", "c"}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "b", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"14", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "b", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "b", ",", "e", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "c", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"28", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "c", ",", "d", ",", "b"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "c", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "c", ",", "e", ",", "b"}], "]"}]}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "c", ",", "e", ",", "d"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "d", ",", "e", ",", "b"}], "]"}]}], "+", 
  RowBox[{"19", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"a", ",", "Inf", ",", "d", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"a", ",", "Inf", ",", "e", ",", "d", ",", "c"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "a", ",", "e", ",", "d"}], "]"}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "a", ",", "e", ",", "Inf"}], "]"}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "a", ",", "Inf", ",", "d"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "d", ",", "a", ",", "e"}], "]"}], "-", 
  RowBox[{"11", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "d", ",", "f", ",", "e"}], "]"}], "+", 
  RowBox[{"11", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "f", ",", "d"}], "]"}]}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "f", ",", "e", ",", "d"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "f", ",", "e", ",", "Inf"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "f", ",", "Inf", ",", "d"}], "]"}], "-", 
  RowBox[{"17", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "Inf", ",", "a", ",", "e"}], "]"}], "+", 
  RowBox[{"17", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "f", ",", "d"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "c", ",", "Inf", ",", "f", ",", "e"}], "]"}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "c", ",", "a", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "c", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "c", ",", "a"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "c", ",", "f"}], "]"}]}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "Inf", ",", "a"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "Inf", ",", "f"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "f", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "f", ",", "c", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"13", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"11", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "a", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "c", ",", "a"}], "]"}]}], "+", 
  RowBox[{"25", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "c", ",", "f"}], "]"}]}], "+", 
  RowBox[{"13", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"11", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "f", ",", "e"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "c", ",", "a", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "c", ",", "d", ",", "f"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "c", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "d", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "d", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "f", ",", "c", ",", "d"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "f", ",", "c", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "f", ",", "d", ",", "c"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "f", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "e", ",", "f", ",", "Inf", ",", "d"}], "]"}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "c", ",", "a"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "c", ",", "f"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "d", ",", "f"}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "c", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "c", ",", "d", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "c", ",", "e", ",", "d"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "c", ",", "e", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "f", ",", "c", ",", "Inf", ",", "e"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "d", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "d", ",", "c", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "d", ",", "e", ",", "c"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "d", ",", "e", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "d", ",", "Inf", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "c", ",", "d"}], "]"}]}], "+", 
  RowBox[{"9", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "d", ",", "c"}], "]"}]}], "-", 
  RowBox[{"15", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "e", ",", "c"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "e", ",", "d"}], "]"}]}], "+", 
  RowBox[{"20", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "a", ",", "d", ",", "c"}], "]"}]}], "-", 
  RowBox[{"20", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "a", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "Inf", ",", "a", ",", "e", ",", "d"}], "]"}], "+", 
  RowBox[{"28", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "c", ",", "d", ",", "f"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "c", ",", "e", ",", "f"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "c", ",", "f", ",", "d"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "c", ",", "f", ",", "e"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "d", ",", "e", ",", "f"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "d", ",", "f", ",", "c"}], "]"}]}], "-", 
  RowBox[{"14", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "d", ",", "f", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "e", ",", "a", ",", "d"}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "e", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "Inf", ",", "e", ",", "f", ",", "d"}], "]"}], "-", 
  RowBox[{"20", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "f", ",", "d", ",", "c"}], "]"}]}], "+", 
  RowBox[{"20", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"b", ",", "Inf", ",", "f", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"b", ",", "Inf", ",", "f", ",", "e", ",", "d"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "d", ",", "b", ",", "a", ",", "e"}], "]"}], "-", 
  RowBox[{"11", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "b", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "d", ",", "b", ",", "f", ",", "e"}], "]"}], "+", 
  RowBox[{"11", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "b", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "d", ",", "e", ",", "b", ",", "a"}], "]"}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "d", ",", "e", ",", "b", ",", "f"}], "]"}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "d", ",", "e", ",", "Inf", ",", "a"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "d", ",", "e", ",", "Inf", ",", "f"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "f", ",", "b", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "f", ",", "b", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "f", ",", "Inf", ",", "e"}], "]"}]}], "-", 
  RowBox[{"20", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "a", ",", "b"}], "]"}]}], "-", 
  RowBox[{"11", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "a", ",", "e"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "d", ",", "Inf", ",", "b", ",", "a"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "d", ",", "Inf", ",", "b", ",", "f"}], "]"}], "+", 
  RowBox[{"20", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "f", ",", "b"}], "]"}]}], "+", 
  RowBox[{"11", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "f", ",", "e"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "b", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "b", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "b", ",", "f", ",", "d"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "b", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "d", ",", "a", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "d", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "f", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "f", ",", "b", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "f", ",", "d", ",", "b"}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "f", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "f", ",", "Inf", ",", "b"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "f", ",", "Inf", ",", "d"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "e", ",", "Inf", ",", "b", ",", "a"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "e", ",", "Inf", ",", "b", ",", "f"}], "]"}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "e", ",", "Inf", ",", "d", ",", "f"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "f", ",", "d", ",", "e", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "f", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "f", ",", "Inf", ",", "d", ",", "b"}], "]"}]}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "f", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "a", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "a", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "Inf", ",", "b", ",", "a", ",", "e"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "Inf", ",", "b", ",", "f", ",", "e"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"c", ",", "Inf", ",", "d", ",", "e", ",", "a"}], "]"}], "+", 
  RowBox[{"13", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "d", ",", "e", ",", "f"}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "d", ",", "f", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "e", ",", "d", ",", "a"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "e", ",", "d", ",", "f"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "f", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "f", ",", "b", ",", "e"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"c", ",", "Inf", ",", "f", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "b", ",", "c", ",", "a"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "b", ",", "c", ",", "f"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "b", ",", "Inf", ",", "a"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "b", ",", "Inf", ",", "f"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "e", ",", "c", ",", "b", ",", "a"}], "]"}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "e", ",", "c", ",", "b", ",", "f"}], "]"}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "e", ",", "c", ",", "Inf", ",", "a"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "e", ",", "c", ",", "Inf", ",", "f"}], "]"}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "e", ",", "f", ",", "c", ",", "b"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "e", ",", "f", ",", "c", ",", "Inf"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "e", ",", "f", ",", "Inf", ",", "b"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "f", ",", "Inf", ",", "c"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "a", ",", "b"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "e", ",", "Inf", ",", "b", ",", "a"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "e", ",", "Inf", ",", "b", ",", "f"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "c", ",", "a"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "c", ",", "f"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "f", ",", "b"}], "]"}]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "f", ",", "Inf", ",", "c", ",", "b"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "f", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "f", ",", "Inf", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "b"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "b", ",", "a", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "b", ",", "c", ",", "a"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "b", ",", "c", ",", "f"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "b", ",", "f", ",", "e"}], "]"}]}], "-", 
  RowBox[{"20", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "c", ",", "a", ",", "b"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "Inf", ",", "c", ",", "b", ",", "a"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"d", ",", "Inf", ",", "c", ",", "b", ",", "f"}], "]"}], "+", 
  RowBox[{"20", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "c", ",", "f", ",", "b"}], "]"}]}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "e", ",", "a", ",", "b"}], "]"}]}], "+", 
  RowBox[{"9", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "e", ",", "f", ",", "b"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"d", ",", "Inf", ",", "f", ",", "e", ",", "b"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "f", ",", "c", ",", "d", ",", "b"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "f", ",", "c", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "f", ",", "c", ",", "Inf", ",", "b"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"e", ",", "f", ",", "d", ",", "c", ",", "b"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"e", ",", "f", ",", "d", ",", "c", ",", "Inf"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"e", ",", "f", ",", "d", ",", "Inf", ",", "b"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "f", ",", "d", ",", "Inf", ",", "c"}], "]"}]}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"e", ",", "f", ",", "Inf", ",", "c", ",", "b"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "f", ",", "Inf", ",", "d", ",", "b"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"e", ",", "f", ",", "Inf", ",", "d", ",", "c"}], "]"}], "+", 
  RowBox[{"I31abi", "[", 
   RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "b", ",", "a", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "b", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "c", ",", "a", ",", "b"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "c", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "c", ",", "f", ",", "b"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "c", ",", "f", ",", "d"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "d", ",", "a", ",", "b"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "d", ",", "a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "d", ",", "f", ",", "b"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"e", ",", "Inf", ",", "d", ",", "f", ",", "c"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"e", ",", "Inf", ",", "f", ",", "b", ",", "c"}], "]"}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"f", ",", "Inf", ",", "b", ",", "c", ",", "d"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"f", ",", "Inf", ",", "c", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31abi", "[", 
    RowBox[{"f", ",", "Inf", ",", "d", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"I31abi", "[", 
   RowBox[{"f", ",", "Inf", ",", "e", ",", "d", ",", "c"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "c", ",", "d"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "c"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"a", ",", "b", ",", "e", ",", "Inf", ",", "d"}], "]"}], "+", 
  RowBox[{"25", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "c", ",", "d"}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "d", ",", "c"}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"14", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "e", ",", "d"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "b", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"a", ",", "c", ",", "e", ",", "d", ",", "b"}], "]"}], "+", 
  RowBox[{"21", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "d", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "Inf", ",", "b"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "Inf", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"31", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "d", ",", "b"}], "]"}]}], "+", 
  RowBox[{"23", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "e", ",", "b"}], "]"}]}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "e", ",", "d"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "b"}], "]"}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "Inf"}], "]"}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"a", ",", "d", ",", "e", ",", "Inf", ",", "b"}], "]"}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"a", ",", "d", ",", "Inf", ",", "c", ",", "b"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "e", ",", "b"}], "]"}]}], "+", 
  RowBox[{"19", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"a", ",", "e", ",", "Inf", ",", "d", ",", "c"}], "]"}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "a", ",", "c", ",", "e", ",", "d"}], "]"}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "a", ",", "c", ",", "e", ",", "Inf"}], "]"}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "a", ",", "c", ",", "Inf", ",", "d"}], "]"}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "a", ",", "d", ",", "Inf", ",", "c"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "a", ",", "d", ",", "Inf", ",", "e"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "a", ",", "e", ",", "d", ",", "c"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "a", ",", "e", ",", "Inf", ",", "c"}], "]"}]}], "+", 
  RowBox[{"20", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "a", ",", "Inf", ",", "d", ",", "c"}], "]"}]}], "-", 
  RowBox[{"20", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "a", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "a", ",", "Inf", ",", "e", ",", "d"}], "]"}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "a", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "d", ",", "f"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "f", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "f", ",", "d", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "f", ",", "e", ",", "d"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "f", ",", "e", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "c", ",", "f", ",", "Inf", ",", "e"}], "]"}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "a", ",", "d"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "a", ",", "e"}], "]"}]}], "+", 
  RowBox[{"28", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "d", ",", "f"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "e", ",", "f"}], "]"}]}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "f", ",", "d"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "f", ",", "e"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "f", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "f", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "d", ",", "f", ",", "e", ",", "c"}], "]"}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "d", ",", "f", ",", "e", ",", "Inf"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "f", ",", "Inf", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "f", ",", "Inf", ",", "e"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "d", ",", "Inf", ",", "e", ",", "a"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "e", ",", "f"}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "f", ",", "c"}], "]"}]}], "-", 
  RowBox[{"14", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "f", ",", "e"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "e", ",", "f", ",", "d", ",", "c"}], "]"}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "e", ",", "f", ",", "d", ",", "Inf"}], "]"}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "e", ",", "f", ",", "Inf", ",", "c"}], "]"}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "d", ",", "a"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "d", ",", "f"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "e", ",", "Inf", ",", "f", ",", "d"}], "]"}], "-", 
  RowBox[{"20", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "d", ",", "c"}], "]"}]}], "+", 
  RowBox[{"20", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"b", ",", "f", ",", "Inf", ",", "e", ",", "d"}], "]"}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "d", ",", "b", ",", "e"}], "]"}]}], "+", 
  RowBox[{"25", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "d", ",", "b", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "d", ",", "e", ",", "b"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "d", ",", "e", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "d", ",", "Inf", ",", "b"}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "d", ",", "Inf", ",", "e"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "e", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "e", ",", "b", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "e", ",", "d", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"34", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "a", ",", "Inf", ",", "e", ",", "b"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"c", ",", "a", ",", "Inf", ",", "e", ",", "d"}], "]"}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"c", ",", "b", ",", "d", ",", "a", ",", "e"}], "]"}], "-", 
  RowBox[{"11", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "b", ",", "d", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"c", ",", "b", ",", "d", ",", "f", ",", "e"}], "]"}], "+", 
  RowBox[{"11", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "b", ",", "d", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "b", ",", "e", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "b", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "b", ",", "e", ",", "f", ",", "d"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "b", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"20", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "b", ",", "Inf", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"c", ",", "b", ",", "Inf", ",", "a", ",", "e"}], "]"}], "+", 
  RowBox[{"20", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "b", ",", "Inf", ",", "f", ",", "d"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"c", ",", "b", ",", "Inf", ",", "f", ",", "e"}], "]"}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "d", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "d", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "d", ",", "f", ",", "e", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "a", ",", "b"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "a", ",", "e"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"c", ",", "d", ",", "Inf", ",", "e", ",", "a"}], "]"}], "+", 
  RowBox[{"13", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "e", ",", "f"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "f", ",", "b"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "f", ",", "e"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"c", ",", "e", ",", "Inf", ",", "a", ",", "b"}], "]"}], "-", 
  RowBox[{"17", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "e", ",", "Inf", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "e", ",", "Inf", ",", "d", ",", "a"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "e", ",", "Inf", ",", "d", ",", "f"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"c", ",", "e", ",", "Inf", ",", "f", ",", "b"}], "]"}], "+", 
  RowBox[{"17", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "e", ",", "Inf", ",", "f", ",", "d"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "f", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "f", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "f", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"c", ",", "f", ",", "Inf", ",", "e", ",", "b"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"c", ",", "f", ",", "Inf", ",", "e", ",", "d"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "a", ",", "e", ",", "b", ",", "c"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "a", ",", "e", ",", "b", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "a", ",", "e", ",", "c", ",", "b"}], "]"}]}], "+", 
  RowBox[{"18", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "a", ",", "e", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"d", ",", "a", ",", "e", ",", "Inf", ",", "c"}], "]"}], "+", 
  RowBox[{"27", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "a", ",", "Inf", ",", "b", ",", "c"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "a", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "+", 
  RowBox[{"28", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "a", ",", "Inf", ",", "c", ",", "b"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "a", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "a", ",", "Inf", ",", "e", ",", "b"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "e", ",", "a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "e", ",", "c", ",", "a"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "e", ",", "c", ",", "f"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "e", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "e", ",", "Inf", ",", "a"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "e", ",", "Inf", ",", "f"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "f", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "f", ",", "c", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"11", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "Inf", ",", "a", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "Inf", ",", "c", ",", "a"}], "]"}]}], "+", 
  RowBox[{"25", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "Inf", ",", "c", ",", "f"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "Inf", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"11", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "b", ",", "Inf", ",", "f", ",", "e"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"d", ",", "c", ",", "e", ",", "b", ",", "a"}], "]"}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"d", ",", "c", ",", "e", ",", "b", ",", "f"}], "]"}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"d", ",", "c", ",", "e", ",", "Inf", ",", "a"}], "]"}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"d", ",", "c", ",", "e", ",", "Inf", ",", "f"}], "]"}], "-", 
  RowBox[{"20", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "c", ",", "Inf", ",", "a", ",", "b"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"d", ",", "c", ",", "Inf", ",", "b", ",", "a"}], "]"}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"d", ",", "c", ",", "Inf", ",", "b", ",", "f"}], "]"}], "+", 
  RowBox[{"20", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "c", ",", "Inf", ",", "f", ",", "b"}], "]"}]}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "a", ",", "b"}], "]"}]}], "+", 
  RowBox[{"9", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "f", ",", "b"}], "]"}]}], "-", 
  RowBox[{"21", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "f", ",", "Inf", ",", "b", ",", "c"}], "]"}]}], "+", 
  RowBox[{"17", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "f", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "f", ",", "Inf", ",", "e", ",", "b"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"d", ",", "f", ",", "Inf", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "a", ",", "Inf", ",", "b", ",", "c"}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "a", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "a", ",", "Inf", ",", "c", ",", "b"}], "]"}]}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "a", ",", "Inf", ",", "c", ",", "d"}], "]"}]}], "-", 
  RowBox[{"12", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "a", ",", "Inf", ",", "d", ",", "b"}], "]"}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "a", ",", "Inf", ",", "d", ",", "c"}], "]"}]}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "b", ",", "f", ",", "c", ",", "d"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "b", ",", "f", ",", "c", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "b", ",", "f", ",", "d", ",", "c"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "b", ",", "f", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"e", ",", "b", ",", "f", ",", "Inf", ",", "d"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "b", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "b", ",", "Inf", ",", "c", ",", "a"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "b", ",", "Inf", ",", "c", ",", "f"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "b", ",", "Inf", ",", "d", ",", "f"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "b", ",", "Inf", ",", "f", ",", "c"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "f", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "f", ",", "b", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "f", ",", "d", ",", "b"}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "f", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "f", ",", "Inf", ",", "b"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "f", ",", "Inf", ",", "d"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "Inf", ",", "a", ",", "b"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "Inf", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"e", ",", "c", ",", "Inf", ",", "b", ",", "a"}], "]"}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"e", ",", "c", ",", "Inf", ",", "b", ",", "f"}], "]"}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "Inf", ",", "d", ",", "f"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "Inf", ",", "f", ",", "b"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "c", ",", "Inf", ",", "f", ",", "d"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"e", ",", "d", ",", "f", ",", "c", ",", "b"}], "]"}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"e", ",", "d", ",", "f", ",", "c", ",", "Inf"}], "]"}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"e", ",", "d", ",", "f", ",", "Inf", ",", "b"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "d", ",", "f", ",", "Inf", ",", "c"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "d", ",", "Inf", ",", "a", ",", "b"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "d", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "d", ",", "Inf", ",", "f", ",", "b"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "d", ",", "Inf", ",", "f", ",", "c"}], "]"}]}], "-", 
  RowBox[{"11", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "f", ",", "Inf", ",", "b", ",", "c"}], "]"}]}], "+", 
  RowBox[{"10", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"e", ",", "f", ",", "Inf", ",", "d", ",", "b"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "b", ",", "Inf", ",", "c", ",", "d"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "b", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "b", ",", "Inf", ",", "d", ",", "c"}], "]"}]}], "-", 
  RowBox[{"14", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "b", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "b", ",", "Inf", ",", "e", ",", "c"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "b", ",", "Inf", ",", "e", ",", "d"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "c", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "c", ",", "Inf", ",", "d", ",", "b"}], "]"}]}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "c", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"I31bci", "[", 
   RowBox[{"f", ",", "d", ",", "Inf", ",", "c", ",", "b"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "d", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31bci", "[", 
    RowBox[{"f", ",", "d", ",", "Inf", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"I31bci", "[", 
   RowBox[{"f", ",", "e", ",", "Inf", ",", "d", ",", "c"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d"}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"24", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "Inf", ",", "d"}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "Inf", ",", "e"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "e", ",", "c"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "e", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "Inf", ",", "c"}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "Inf", ",", "e"}], "]"}]}], "-", 
  RowBox[{"14", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "Inf", ",", "c"}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "Inf", ",", "d"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "b"}], "]"}]}], "+", 
  RowBox[{"18", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"28", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "Inf", ",", "b"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "Inf", ",", "e"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "Inf", ",", "b"}], "]"}]}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "Inf", ",", "d"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "d", ",", "e", ",", "Inf", ",", "b"}], "]"}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"a", ",", "d", ",", "e", ",", "Inf", ",", "c"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "f", ",", "e"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"28", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "Inf", ",", "f"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "f", ",", "d"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "Inf", ",", "f"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "c", ",", "f", ",", "Inf", ",", "d"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "c", ",", "f", ",", "Inf", ",", "e"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "f", ",", "c"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "Inf", ",", "f"}], "]"}]}], "+", 
  RowBox[{"22", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "d", ",", "f", ",", "Inf", ",", "c"}], "]"}]}], "-", 
  RowBox[{"14", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "d", ",", "f", ",", "Inf", ",", "e"}], "]"}]}], "+", 
  RowBox[{"12", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "e", ",", "f", ",", "Inf", ",", "c"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"b", ",", "e", ",", "f", ",", "Inf", ",", "d"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"c", ",", "d", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"14", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"c", ",", "d", ",", "e", ",", "Inf", ",", "f"}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"c", ",", "d", ",", "f", ",", "Inf", ",", "e"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"I31cyci", "[", 
    RowBox[{"d", ",", "Inf", ",", "f", ",", "e", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"23", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "e"}], "]"}], "-", 
  RowBox[{"19", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"a", ",", "b", ",", "d", ",", "e", ",", "Inf"}], "]"}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "c", ",", "d"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"25", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "c", ",", "d"}], "]"}]}], "+", 
  RowBox[{"11", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "b", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "e"}], "]"}]}], "-", 
  RowBox[{"25", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "b", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"15", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"a", ",", "c", ",", "e", ",", "b", ",", "d"}], "]"}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"a", ",", "c", ",", "e", ",", "b", ",", "Inf"}], "]"}], "-", 
  RowBox[{"11", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "c", ",", "e", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"31", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "-", 
  RowBox[{"13", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "c", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "d", ",", "e", ",", "b", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"17", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "d", ",", "e", ",", "c", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"27", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "b", ",", "c"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "-", 
  RowBox[{"19", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "d", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "e", ",", "Inf", ",", "b", ",", "c"}], "]"}]}], "+", 
  RowBox[{"9", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "e", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"15", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"a", ",", "e", ",", "Inf", ",", "c", ",", "d"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"b", ",", "c", ",", "d", ",", "a", ",", "e"}], "]"}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"b", ",", "c", ",", "d", ",", "a", ",", "Inf"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}]}], "-", 
  RowBox[{"27", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "d", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "a", ",", "d"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"b", ",", "c", ",", "e", ",", "d", ",", "f"}], "]"}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"b", ",", "c", ",", "e", ",", "f", ",", "Inf"}], "]"}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "f", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "f", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "f", ",", "e", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "a", ",", "d"}], "]"}]}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"b", ",", "c", ",", "Inf", ",", "a", ",", "e"}], "]"}], "-", 
  RowBox[{"31", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "d", ",", "f"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "c", ",", "Inf", ",", "e", ",", "f"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "a", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "c", ",", "f"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "d", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"b", ",", "d", ",", "f", ",", "c", ",", "e"}], "]"}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "d", ",", "f", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"b", ",", "d", ",", "f", ",", "e", ",", "Inf"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"b", ",", "d", ",", "Inf", ",", "a", ",", "e"}], "]"}], "-", 
  RowBox[{"25", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "c", ",", "f"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "d", ",", "Inf", ",", "e", ",", "f"}], "]"}]}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "e", ",", "f", ",", "c", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "e", ",", "f", ",", "c", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "e", ",", "f", ",", "d", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "a", ",", "d"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "e", ",", "Inf", ",", "c", ",", "f"}], "]"}]}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"b", ",", "e", ",", "Inf", ",", "d", ",", "f"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "c", ",", "d"}], "]"}]}], "-", 
  RowBox[{"9", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"b", ",", "f", ",", "Inf", ",", "d", ",", "e"}], "]"}]}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"c", ",", "d", ",", "e", ",", "a", ",", "b"}], "]"}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"c", ",", "d", ",", "e", ",", "a", ",", "Inf"}], "]"}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"c", ",", "d", ",", "e", ",", "b", ",", "f"}], "]"}], "-", 
  RowBox[{"15", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "d", ",", "e", ",", "f", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "d", ",", "f", ",", "b", ",", "e"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "d", ",", "f", ",", "b", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"c", ",", "d", ",", "f", ",", "e", ",", "Inf"}], "]"}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"c", ",", "d", ",", "Inf", ",", "a", ",", "b"}], "]"}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"c", ",", "d", ",", "Inf", ",", "a", ",", "e"}], "]"}], "-", 
  RowBox[{"29", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "b", ",", "f"}], "]"}]}], "-", 
  RowBox[{"13", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "d", ",", "Inf", ",", "e", ",", "f"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "e", ",", "f", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "e", ",", "f", ",", "b", ",", "Inf"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "e", ",", "f", ",", "d", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"c", ",", "e", ",", "Inf", ",", "a", ",", "b"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "e", ",", "Inf", ",", "a", ",", "d"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"c", ",", "e", ",", "Inf", ",", "b", ",", "f"}], "]"}], "-", 
  RowBox[{"17", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "e", ",", "Inf", ",", "d", ",", "f"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "f", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"c", ",", "f", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"c", ",", "f", ",", "Inf", ",", "d", ",", "e"}], "]"}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"d", ",", "e", ",", "f", ",", "b", ",", "c"}], "]"}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"d", ",", "e", ",", "f", ",", "b", ",", "Inf"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"d", ",", "e", ",", "f", ",", "c", ",", "Inf"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"d", ",", "e", ",", "Inf", ",", "a", ",", "b"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "a", ",", "c"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"d", ",", "e", ",", "Inf", ",", "b", ",", "f"}], "]"}], "-", 
  RowBox[{"11", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"d", ",", "e", ",", "Inf", ",", "c", ",", "f"}], "]"}]}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"d", ",", "f", ",", "Inf", ",", "b", ",", "c"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"d", ",", "f", ",", "Inf", ",", "b", ",", "e"}], "]"}]}], "+", 
  RowBox[{"5", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"d", ",", "f", ",", "Inf", ",", "c", ",", "e"}], "]"}]}], "-", 
  RowBox[{"I31dei", "[", 
   RowBox[{"e", ",", "f", ",", "Inf", ",", "b", ",", "c"}], "]"}], "-", 
  RowBox[{"7", " ", 
   RowBox[{"I31dei", "[", 
    RowBox[{"e", ",", "f", ",", "Inf", ",", "b", ",", "d"}], "]"}]}], "+", 
  RowBox[{"I31dei", "[", 
   RowBox[{"e", ",", "f", ",", "Inf", ",", "c", ",", "d"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.69764210219337*^9, 3.697642106894697*^9}, 
   3.6976425954158735`*^9, 3.697642735167816*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"danI31feasGangl", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.697641661862898*^9, 3.697641667069584*^9}, {
  3.697641849566143*^9, 3.6976418525802746`*^9}}],

Cell[BoxData["629"], "Output",
 CellChangeTimes->{3.697641667459858*^9, 3.6976417022509375`*^9, 
  3.6976418590148277`*^9, 3.6976425954899263`*^9, 3.697642735204848*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"canonicalI4", "[", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], 
      "}"}]}], "]"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#", "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{"IIi", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"cri", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], "&"}], "@", 
   RowBox[{
    RowBox[{"SortBy", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"b", ",", "a", ",", "d", ",", "c"}], "}"}], ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c", ",", "d", ",", "a", ",", "b"}], "}"}], ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"d", ",", "c", ",", "b", ",", "a"}], "}"}], ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "}"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "}"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"d", ",", "c", ",", "a", ",", "b"}], "}"}], ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c", ",", "d", ",", "b", ",", "a"}], "}"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "&"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6976421267387466`*^9, 3.697642218450658*^9}, {
  3.697642294013438*^9, 3.69764243904554*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "20"}], " ", "i31fe"}], " ", "+", " ", "danI31feasGangl"}],
     "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"I31abi", "\[Rule]", "I31ab"}], ",", 
      RowBox[{"I31bci", "\[Rule]", "I31bc"}], ",", 
      RowBox[{"I31dei", "\[Rule]", "I31de"}], ",", 
      RowBox[{"I31cyci", "\[Rule]", "I31cyc"}]}], "}"}]}], "/.", 
   RowBox[{
    RowBox[{"w", ":", 
     RowBox[{"IIi", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"cri", "[", 
         RowBox[{"{", 
          RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], 
        "}"}]}], "]"}]}], "\[RuleDelayed]", 
    RowBox[{"canonicalI4", "[", "w", "]"}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6674770013211193`*^9, 3.667477008616356*^9}, {
  3.667477067326096*^9, 3.6674770989612617`*^9}, {3.697641476705083*^9, 
  3.69764151659131*^9}, {3.6976416147334948`*^9, 3.6976416265278416`*^9}, {
  3.697641709937377*^9, 3.697641711810705*^9}, {3.6976417931555834`*^9, 
  3.6976418106419287`*^9}, {3.6976418638382473`*^9, 3.6976419101850433`*^9}, {
  3.6976420716347528`*^9, 3.697642077290722*^9}, {3.6976421149374056`*^9, 
  3.6976421160041437`*^9}, {3.697642276136759*^9, 3.697642277718907*^9}, {
  3.697642445689239*^9, 3.6976425171302624`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.697642072134111*^9, 3.6976421168977757`*^9, 3.6976422781041613`*^9, {
   3.697642490557976*^9, 3.6976425175885563`*^9}, 3.6976425956059957`*^9, 
   3.69764273534793*^9}]
}, Open  ]]
},
WindowSize->{1536, 794},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 363, 8, 30, "Input"],
Cell[924, 30, 1102, 31, 88, "Input"],
Cell[2029, 63, 1404, 43, 50, "Input"],
Cell[3436, 108, 1268, 37, 50, "Input"],
Cell[4707, 147, 330, 8, 30, "Input"],
Cell[5040, 157, 385, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[5450, 169, 664, 17, 30, "Input"],
Cell[6117, 188, 194, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6348, 196, 666, 17, 30, "Input"],
Cell[7017, 215, 192, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7246, 223, 666, 17, 30, "Input"],
Cell[7915, 242, 196, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8148, 250, 663, 17, 30, "Input"],
Cell[8814, 269, 200, 3, 30, "Output"]
}, Open  ]],
Cell[9029, 275, 237, 5, 30, "Input"],
Cell[9269, 282, 240, 6, 30, "Input"],
Cell[CellGroupData[{
Cell[9534, 292, 639, 13, 30, "Input"],
Cell[10176, 307, 269, 4, 30, "Output"]
}, Open  ]],
Cell[10460, 314, 242, 5, 30, "Input"],
Cell[CellGroupData[{
Cell[10727, 323, 551, 15, 30, "Input"],
Cell[11281, 340, 17059, 455, 163, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28377, 800, 455, 13, 30, "Input"],
Cell[28835, 815, 114554, 4106, 1739, "Output"]
}, Open  ]],
Cell[143404, 4924, 254, 5, 30, "Input"],
Cell[CellGroupData[{
Cell[143683, 4933, 988, 24, 30, "Input"],
Cell[144674, 4959, 18742, 506, 163, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163453, 5470, 1086, 25, 50, "Input"],
Cell[164542, 5497, 18804, 501, 187, "Output"]
}, Open  ]],
Cell[183361, 6001, 227, 5, 30, "Input"],
Cell[183591, 6008, 726, 17, 30, "Input"],
Cell[CellGroupData[{
Cell[184342, 6029, 439, 12, 30, "Input"],
Cell[184784, 6043, 147, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184968, 6050, 109, 1, 30, "Input"],
Cell[185080, 6053, 74885, 1759, 1684, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260002, 7817, 186, 3, 30, "Input"],
Cell[260191, 7822, 169, 2, 30, "Output"]
}, Open  ]],
Cell[260375, 7827, 2381, 73, 69, "Input"],
Cell[CellGroupData[{
Cell[262781, 7904, 1370, 32, 30, "Input"],
Cell[264154, 7938, 222, 4, 30, "Output"]
}, Open  ]]
}
]
*)



==> calculations/wt4_check_dan.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17517,        531]
NotebookOptionsPosition[     16136,        482]
NotebookOutlinePosition[     16481,        497]
CellTagsIndexPosition[     16438,        494]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellChangeTimes->{{3.6976377890946913`*^9, 3.697637792910022*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Get","noopen",
   "\"Cannot open \\!\\(\\*RowBox[{\\\"\\\\\\\"HPL`\\\\\\\"\\\"}]\\).\"",2,1,
   1,20691828466036120948,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.6976377955369854`*^9, 3.6976378040422287`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Needs","nocont",
   "\"Context \\!\\(\\*RowBox[{\\\"\\\\\\\"HPL`\\\\\\\"\\\"}]\\) was not \
created when Needs was evaluated.\"",2,1,2,20691828466036120948,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.6976377955369854`*^9, 3.6976378041047497`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"Element\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"a_List\\\", \\\"\[Element]\\\", RowBox[{\\\"{\\\", \
\\\"index___\\\", \\\"}\\\"}]}]\\) is Protected.\"",2,1,3,
   20691828466036120948,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.6976377955369854`*^9, 3.6976378042922316`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<PolyLogToolsLite.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975618189424686`*^9, 3.697561823181487*^9}, {
  3.697600495081976*^9, 3.6976005068997707`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], " ", ":=",
    " ", 
   RowBox[{"Factor", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", " ", "-", " ", "c"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"a", " ", "-", " ", "d"}], ")"}]}], " ", "/", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", " ", "-", " ", "c"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}]}], ")"}]}], ",", " ", 
      RowBox[{"Inf", "\[Rule]", "Infinity"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", "l_List", "]"}], " ", ":=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cr", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", "#", "}"}]}], "]"}], "]"}], "&"}], "/@", 
      RowBox[{"l", "[", 
       RowBox[{"[", 
        RowBox[{"4", ";;", "All"}], "]"}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6975619746562567`*^9, 3.6975620142885017`*^9}, {
  3.6975620983564434`*^9, 3.6975621036729717`*^9}, {3.697562161927788*^9, 
  3.6975621760368257`*^9}, {3.6976009803734174`*^9, 3.6976009829214897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"II", "[", 
    RowBox[{"indices_List", ",", "arguments_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "indices", "]"}], "\[Equal]", 
     RowBox[{"Length", "[", "arguments", "]"}]}], "&&", 
    RowBox[{"VectorQ", "[", 
     RowBox[{"indices", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"IntegerQ", "[", "#", "]"}], "&&", 
        RowBox[{"#", "\[GreaterEqual]", "1"}]}], "&"}]}], "]"}]}]}], ":=", 
  RowBox[{"G", "@@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"indices", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"arguments", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "indices", "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<wt4_dan_precomputed.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6976029430338097`*^9, 3.697602954085355*^9}, {
  3.697603004615076*^9, 3.6976030071320224`*^9}, {3.6976315352429333`*^9, 
  3.697631535305425*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"wt4DanAllNPrecomputed", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.697562880145352*^9, {3.6976009626950817`*^9, 3.6976009951766453`*^9}, 
   3.6976023550108967`*^9, {3.6976029558985186`*^9, 3.697602961760596*^9}, {
   3.6976315373082914`*^9, 3.6976315374176674`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.6976038463441935`*^9, 3.6976169489468393`*^9, 3.6976315496877604`*^9, {
   3.6976316954774876`*^9, 3.697631713472516*^9}, 3.6976378361290827`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"wt4DanAllNas31and4Precomputed", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6975628863541164`*^9, 3.697562898427511*^9}, {
  3.697603017418094*^9, 3.69760303147082*^9}, {3.697631544013733*^9, 
  3.697631551267478*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.697604516574918*^9, 3.6976315758954687`*^9, 
  3.6976317231477304`*^9, 3.697639867827696*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Compute", " ", "and", " ", "check", " ", "the", " ", "structred", " ", 
   "reduction"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697634123149912*^9, 3.6976341385362887`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cycleList", "[", "l_List", "]"}], " ", ":=", " ", 
  RowBox[{"NestWhileList", "[", 
   RowBox[{"RotateLeft", ",", " ", "l", ",", " ", 
    RowBox[{"True", "&"}], ",", " ", "1", ",", " ", 
    RowBox[{
     RowBox[{"Length", "[", "l", "]"}], "-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6976341773687196`*^9, 3.6976342578624954`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gcyc", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], " ", ":=",
    " ", 
   RowBox[{"Total", "[", 
    RowBox[{"G0", "@@@", 
     RowBox[{"cycleList", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G0", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], " ", ":=",
     " ", 
    RowBox[{
     RowBox[{"IIi", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"cri", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}],
         "}"}]}], "]"}], " ", "-", " ", 
     RowBox[{"IIi", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"cri", "[", 
         RowBox[{"{", 
          RowBox[{"e", ",", "d", ",", "c", ",", "b", ",", "a"}], "}"}], "]"}],
         "}"}]}], "]"}], " ", "-", " ", 
     RowBox[{"3", " ", 
      RowBox[{"IIi", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"cri", "[", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "e"}], "}"}], 
          "]"}], "}"}]}], "]"}]}], " ", "+", " ", 
     RowBox[{"3", " ", 
      RowBox[{"IIi", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"cri", "[", 
          RowBox[{"{", 
           RowBox[{"e", ",", "d", ",", "b", ",", "c", ",", "a"}], "}"}], 
          "]"}], "}"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hcyc", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], " ", ":=",
    " ", 
   RowBox[{"Total", "[", 
    RowBox[{"H0", "@@@", 
     RowBox[{"cycleList", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H0", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], " ", ":=",
    " ", 
   RowBox[{
    RowBox[{"IIi", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"c", ",", "a", ",", "b", ",", "Inf"}], "}"}], "]"}], "}"}]}],
      "]"}], " ", "-", " ", 
    RowBox[{"IIi", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"b", ",", "d", ",", "a", ",", "Inf"}], "}"}], "]"}], "}"}]}],
      "]"}], " ", "+", " ", 
    RowBox[{"IIi", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "Inf"}], "}"}], "]"}], "}"}]}],
      "]"}], " ", "-", " ", 
    RowBox[{"IIi", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"b", ",", "a", ",", "d", ",", "Inf"}], "}"}], "]"}], "}"}]}],
      "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6976341651719923`*^9, 3.697634172708078*^9}, {
   3.697634265431574*^9, 3.697634449455538*^9}, {3.697634925469905*^9, 
   3.6976349344159775`*^9}, 3.697634966645898*^9, {3.6976350888565435`*^9, 
   3.697635089669005*^9}, {3.6976351521961746`*^9, 3.6976351605620475`*^9}, {
   3.6976357330791903`*^9, 3.6976357344859886`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"see", " ", 
    RowBox[{"Gangl", "'"}], "s", " ", "notion", " ", "of", " ", "a", " ", 
    "split"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"spl", "[", 
     RowBox[{"l_List", ",", " ", "x_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"l", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"i", "-", "1"}]}], "]"}], "]"}], ",", " ", 
        RowBox[{"{", "x", "}"}], ",", " ", 
        RowBox[{"l", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ";;", "All"}], "]"}], "]"}]}], "]"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.697634487504354*^9, 3.697634553213561*^9}, {
  3.697634742434157*^9, 3.6976347572113695`*^9}, {3.6976378449646354`*^9, 
  3.697637845574016*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], " ", ":=",
    " ", 
   RowBox[{
    RowBox[{"1", "/", "20"}], " ", "*", " ", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Gcyc", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], " ", "-",
       " ", 
      RowBox[{"Total", "[", 
       RowBox[{"Gcyc", "@@@", 
        RowBox[{"spl", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
          " ", "Inf"}], "]"}]}], "]"}], " ", "+", " ", 
      RowBox[{"10", " ", 
       RowBox[{"Hcyc", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}]}]}], 
     "\[IndentingNewLine]", ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.697634457760598*^9, 3.697634482672721*^9}, {
  3.697634562659652*^9, 3.697634596516613*^9}, {3.697634640711134*^9, 
  3.697634652597753*^9}, {3.6976347618554773`*^9, 3.697634761933566*^9}, {
  3.6976378500758314`*^9, 3.6976378502008333`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wt4danStructuredLower", " ", "=", " ", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.697634598032997*^9, 3.697634599800024*^9}, {
  3.6976346602649326`*^9, 3.6976346789379616`*^9}, {3.6976367510308886`*^9, 
  3.697636752266638*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt4danStructuredLowerPrecomputed", " ", "\[Equal]", " ", 
  "wt4danStructuredLower"}]], "Input",
 CellChangeTimes->{{3.697636455342599*^9, 3.697636456311314*^9}, {
  3.6976367227771187`*^9, 3.697636729141983*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.697636451072544*^9, 3.6976364566081963`*^9}, {
  3.697636736237299*^9, 3.6976367549319987`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"wt4danStructured", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"IIi", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"cri", "[", 
         RowBox[{"{", 
          RowBox[{
          "Inf", ",", " ", "a", ",", "f", ",", " ", "b", ",", "c", ",", "d", 
           ",", "e"}], "}"}], "]"}], "}"}]}], "]"}], " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{"wt4danStructuredLower", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"wt4danStructuredLower", "/.", 
         RowBox[{"a", "\[Rule]", "f"}]}], ")"}]}], ")"}]}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6976347675001264`*^9, 3.6976348610360994`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt4DanStructuredPrecomputed", " ", "\[Equal]", " ", 
  "wt4danStructured"}]], "Input",
 CellChangeTimes->{{3.6976321034477425`*^9, 3.6976321068093295`*^9}, {
  3.697634870588603*^9, 3.6976348711354847`*^9}, {3.6976349428928623`*^9, 
  3.6976349435022173`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6976349438928337`*^9, 3.6976349727047267`*^9}, 
   3.6976350940944386`*^9, 3.697635167407696*^9, 3.6976357375202885`*^9, 
   3.69763637604352*^9, 3.6976364318456383`*^9, 3.6976367579339733`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"wt4danStructured", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "\[Rule]", "0"}], ",", 
         RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697634878392047*^9, 3.697634898551239*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6976349132606297`*^9, 3.6976349585924883`*^9, 
  3.6976349908517427`*^9, 3.697635111799133*^9, 3.6976351852731667`*^9, 
  3.6976357551056848`*^9, 3.6976364506031847`*^9, 3.697636776347705*^9}]
}, Open  ]]
},
WindowSize->{752, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 125, 2, 30, "Input"],
Cell[708, 26, 271, 6, 21, "Message"],
Cell[982, 34, 308, 6, 21, "Message"],
Cell[1293, 42, 383, 8, 21, "Message"]
}, Open  ]],
Cell[1691, 53, 289, 7, 30, "Input"],
Cell[1983, 62, 1503, 44, 69, "Input"],
Cell[3489, 108, 1268, 37, 107, "Input"],
Cell[4760, 147, 343, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[5128, 159, 559, 14, 50, "Input"],
Cell[5690, 175, 199, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5926, 183, 507, 13, 50, "Input"],
Cell[6436, 198, 150, 2, 30, "Output"]
}, Open  ]],
Cell[6601, 203, 229, 5, 30, "Input"],
Cell[6833, 210, 378, 8, 30, "Input"],
Cell[7214, 220, 3749, 111, 183, "Input"],
Cell[10966, 333, 1062, 30, 69, "Input"],
Cell[12031, 365, 1098, 27, 69, "Input"],
Cell[13132, 394, 388, 9, 30, "Input"],
Cell[CellGroupData[{
Cell[13545, 407, 237, 4, 30, "Input"],
Cell[13785, 413, 150, 2, 30, "Output"]
}, Open  ]],
Cell[13950, 418, 776, 21, 69, "Input"],
Cell[CellGroupData[{
Cell[14751, 443, 284, 5, 30, "Input"],
Cell[15038, 450, 248, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15323, 458, 552, 16, 50, "Input"],
Cell[15878, 476, 242, 3, 30, "Output"]
}, Open  ]]
}
]
*)



==> calculations/wt4_check_ids.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12836,        414]
NotebookOptionsPosition[     11769,        373]
NotebookOutlinePosition[     12114,        388]
CellTagsIndexPosition[     12071,        385]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<PolyLogToolsLite.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975618189424686`*^9, 3.697561823181487*^9}, 
   3.69760437515477*^9, {3.697611715649382*^9, 3.6976117160556364`*^9}, {
   3.6976155302123637`*^9, 3.697615531806689*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Using", " ", "a", " ", "pattern", " ", "to", " ", "make", " ", "a", " ", 
    "pattern", " ", "not", " ", "a", " ", 
    RowBox[{
     RowBox[{"pattern", "!"}], "?"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"lhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"lhs", "/.", 
     RowBox[{
      RowBox[{"HoldPattern", "[", "w_Pattern", "]"}], "\[RuleDelayed]", 
      RowBox[{"w", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"rhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"Expand", "[", "rhs", "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ruleToIdentity", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"lhsRule", "[", "expr", "]"}], "-", 
       RowBox[{"rhsRule", "[", "expr", "]"}]}], "//", "Expand"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6975998566124477`*^9, 3.697599856628066*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], " ", ":=",
    " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "-", " ", "c"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"a", " ", "-", " ", "d"}], ")"}]}], " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", " ", "-", " ", "c"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{"Inf", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", "l_List", "]"}], " ", ":=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cr", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", "#", "}"}]}], "]"}], "]"}], "&"}], "/@", 
      RowBox[{"l", "[", 
       RowBox[{"[", 
        RowBox[{"4", ";;", "All"}], "]"}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6975619746562567`*^9, 3.6975620142885017`*^9}, {
  3.6975620983564434`*^9, 3.6975621036729717`*^9}, {3.697562161927788*^9, 
  3.6975621760368257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"II", "[", 
    RowBox[{"indices_List", ",", "arguments_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "indices", "]"}], "\[Equal]", 
     RowBox[{"Length", "[", "arguments", "]"}]}], "&&", 
    RowBox[{"VectorQ", "[", 
     RowBox[{"indices", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"IntegerQ", "[", "#", "]"}], "&&", 
        RowBox[{"#", "\[GreaterEqual]", "1"}]}], "&"}]}], "]"}]}]}], ":=", 
  RowBox[{"G", "@@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"indices", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"arguments", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "indices", "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<wt4_rules_to_i31_i4.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975618552590733`*^9, 3.6975618933071313`*^9}, {
  3.6975997652052317`*^9, 3.6975997776164637`*^9}, {3.697632411363182*^9, 
  3.6976324175712533`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule13to31", "]"}]], "Input",
 CellChangeTimes->{{3.6976324206042814`*^9, 3.697632423544669*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"b", ",", "a", ",", "d", ",", "c", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.697599929891759*^9, 
  3.697604385160853*^9, 3.697611679236704*^9, 3.697611725608531*^9, 
  3.697615537872551*^9, 3.6976324244040303`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule13to31", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998709231634`*^9}, 
   3.6976324290437794`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.697599930985521*^9, 3.6976043853870125`*^9, 3.697611679471099*^9, 
  3.6976117261554294`*^9, 3.697615538060053*^9, 3.697632430168811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule22to13and31", "]"}]], "Input",
 CellChangeTimes->{
  3.697599890627058*^9, {3.697632432953147*^9, 3.6976324383323865`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.6975999314556785`*^9, 
  3.6976043854230385`*^9, 3.697611679486724*^9, 3.6976117261554294`*^9, 
  3.6976155380756807`*^9, 3.697632438832391*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule22to13and31", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998932701674`*^9}, 
   3.697632442209313*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.6975999331281085`*^9, 3.697604385661224*^9, 3.6976116796898513`*^9, 
  3.6976117271091533`*^9, 3.697615538278823*^9, 3.697632442788058*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule31to22", "]"}]], "Input",
 CellChangeTimes->{
  3.6975998969293427`*^9, {3.697632446244091*^9, 3.6976324499961576`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.697599933456236*^9, 
  3.697604385672242*^9, 3.6976116797054725`*^9, 3.697611727156011*^9, 
  3.697615538294448*^9, 3.697632450888153*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule31to22", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.697599899227111*^9}, 
   3.6976324542658587`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.6975999345505686`*^9, 3.6976043858063393`*^9, 3.697611679814853*^9, 
  3.6976117275154066`*^9, 3.69761553841945*^9, 3.6976324548299656`*^9}]
}, Open  ]]
},
WindowSize->{752, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 363, 8, 30, "Input"],
Cell[924, 30, 1102, 31, 107, "Input"],
Cell[2029, 63, 1404, 43, 50, "Input"],
Cell[3436, 108, 1268, 37, 107, "Input"],
Cell[4707, 147, 347, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[5079, 159, 144, 2, 30, "Input"],
Cell[5226, 163, 992, 31, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6255, 199, 630, 17, 50, "Input"],
Cell[6888, 218, 236, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7161, 226, 174, 3, 30, "Input"],
Cell[7338, 231, 1274, 40, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8649, 276, 633, 17, 50, "Input"],
Cell[9285, 295, 238, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9560, 303, 171, 3, 30, "Input"],
Cell[9734, 308, 1112, 35, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10883, 348, 628, 17, 50, "Input"],
Cell[11514, 367, 239, 3, 30, "Output"]
}, Open  ]]
}
]
*)



==> calculations/wt4_dan.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    199274,       4842]
NotebookOptionsPosition[    195265,       4706]
NotebookOutlinePosition[    195631,       4722]
CellTagsIndexPosition[    195588,       4719]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"<<", "TeXUtilities`"}]], "Input",
 CellChangeTimes->{{3.6576231620347567`*^9, 3.657623167774674*^9}, {
  3.69752451959698*^9, 3.6975245257731028`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<dan_procedure.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.697598984782219*^9, 3.69759900807892*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"TeX", " ", "Formatting"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"a", "[", "i_", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"a", ",", "i"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"Inf", ",", "TeXForm"}], "]"}], ":=", 
    RowBox[{"TeXCommand", "[", "\"\<infty\>\"", "]"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myFold", "[", 
     RowBox[{"f_", ",", "l_List"}], "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{"f", ",", 
      RowBox[{"l", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "All"}], "]"}], "]"}]}], "]"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"myTeXList", "[", "l_List", "]"}], ":=", 
    RowBox[{"TeXForm", "[", 
     RowBox[{"TeXVerbatim", "[", 
      RowBox[{"myFold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "<>", "\"\<, \>\"", "<>", "#2"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"TeXForm", "[", "#", "]"}], "]"}], "&"}], "/@", "l"}]}], 
       "]"}], "]"}], "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"cri", "[", "l_List", "]"}], ",", "TeXForm"}], "]"}], ":=", 
    RowBox[{"TeXVerbatim", "[", 
     RowBox[{"myFold", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "<>", "\"\< \>\"", "<>", "#2"}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"TeXForm", "[", "#", "]"}], "]"}], "&"}], "/@", "l"}]}], 
      "]"}], "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"IIi", "[", 
       RowBox[{"inds_List", ",", "args_List"}], "]"}], ",", "TeXForm"}], 
     "]"}], ":=", 
    RowBox[{"TeXVerbatim", "[", 
     RowBox[{"\"\<I_{\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"myTeXList", "[", "inds", "]"}], "]"}], "<>", "\"\<}(\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"myTeXList", "[", "args", "]"}], "]"}], "<>", "\"\<)\>\""}], 
     "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"a0_", ",", "alist_List", ",", "x_", ",", "alast_"}], "]"}], 
       ",", "TeXForm"}], "]"}], ":=", 
     RowBox[{"TeXVerbatim", "[", 
      RowBox[{"\"\<H(\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"TeXForm", "[", "a0", "]"}], "]"}], "<>", "\"\< \\\\mid \>\"",
        "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"myTeXList", "[", "alist", "]"}], "]"}], "<>", 
       "\"\< \\\\dblslash \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"TeXForm", "[", "x", "]"}], "]"}], "<>", "\"\< \\\\mid \>\"", 
       "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"TeXForm", "[", "alast", "]"}], "]"}], "<>", "\"\<)\>\""}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"manipulate", " ", "and", " ", "LaTeX", " ", "results"}], "*)"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gatherIntegrals", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "expr", "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", "expr"}], ",", 
           RowBox[{"{", "expr", "}"}]}], "]"}], ")"}], "//", 
        RowBox[{
         RowBox[{"GatherBy", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"indices", "[", "#", "]"}], "&"}]}], "]"}], "&"}]}], 
       ")"}], "//", "Reverse"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"gatherIntegrals", "[", 
      RowBox[{"expr_", ",", "function_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "expr", "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", "expr"}], ",", 
           RowBox[{"{", "expr", "}"}]}], "]"}], ")"}], "//", 
        RowBox[{
         RowBox[{"GatherBy", "[", 
          RowBox[{"#", ",", "function"}], "]"}], "&"}]}], ")"}], "//", 
      "Reverse"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countIntegrals", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Length", "[", "#", "]"}], ",", "#"}], "}"}], "&"}], "/@", 
        "expr"}], ")"}], "//", "ColumnForm"}], "//", "Print"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"texCountIntegrals", "[", "expr_", "]"}], ":=", 
     RowBox[{"\"\<Integral & Number in expression\>\"", "<>", 
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "<>", "\"\< \\\\\\\\ \\n\>\"", "<>", "#2"}], "&"}], 
        ",", "\"\<\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<$ I_\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"indices", "[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "<>", 
            "\"\< $ & \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"Length", "[", "#", "]"}], "]"}]}], "}"}], "&"}], "/@", 
         "expr"}]}], "]"}], "<>", "\"\< \\\\\\\\ \\nTotal & \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"Total", "[", 
        RowBox[{"Length", "/@", "expr"}], "]"}], "]"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"texCountIntegrals", "[", 
      RowBox[{"expr_", ",", "function_"}], "]"}], ":=", 
     RowBox[{"\"\<Type & Number in expression\>\"", "<>", 
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "<>", "\"\< \\\\\\\\ \\n\>\"", "<>", "#2"}], "&"}], 
        ",", "\"\<\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Fold", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#1", "<>", "\"\< \>\"", "<>", "#2"}], "&"}], ",", 
              RowBox[{"ToString", "/@", 
               RowBox[{"function", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}], "<>", 
            "\"\< $ & \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"Length", "[", "#", "]"}], "]"}]}], "}"}], "&"}], "/@", 
         "expr"}]}], "]"}], "<>", "\"\< \\\\\\\\ \\nTotal & \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"Total", "[", 
        RowBox[{"Length", "/@", "expr"}], "]"}], "]"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"texIntegralsSingleLine", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"\"\<I_{\>\"", "<>", 
        RowBox[{
         RowBox[{"StringCases", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"\"\<I_{\>\"", "~~", 
             RowBox[{"index", ":", 
              RowBox[{"Shortest", "[", "___", "]"}]}], "~~", "\"\<}\>\""}], 
            "\[RuleDelayed]", "index"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "<>", "\"\<}( \>\"", "<>", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"\"\<I_{\>\"", "~~", 
              RowBox[{"Shortest", "[", "___", "]"}], "~~", "\"\<}\>\""}], 
             "\[Rule]", "\"\<\>\""}], ",", 
            RowBox[{"\"\<(\>\"", "\[Rule]", "\"\<[\>\""}], ",", 
            RowBox[{"\"\<)\>\"", "\[Rule]", "\"\<]\>\""}]}], "}"}]}], "]"}], 
        "<>", "\"\< )\>\""}], "&"}], "@", 
      RowBox[{"(", 
       RowBox[{"StringReplace", "[", 
        RowBox[{"expr", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<)-\>\"", "\[Rule]", "\"\<) \\n - \>\""}], ",", 
           RowBox[{"\"\<)+\>\"", "\[Rule]", "\"\<) \\n + \>\""}]}], "}"}]}], 
        "]"}], ")"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"texJoinIntegrals", "[", "expr_", "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "<>", "\"\< + {} \\\\\\\\ \\n & {} + \>\"", "<>", "#2"}],
        "&"}], ",", "expr"}], "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"texIntegralsWithFracGath", "[", "expr_", "]"}], ":=", 
    RowBox[{"texJoinIntegrals", "[", 
     RowBox[{"texIntegralsSingleLine", "/@", 
      RowBox[{"ToString", "/@", 
       RowBox[{"TeXForm", "/@", 
        RowBox[{"(", 
         RowBox[{"expr", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Rational", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sign", "[", 
              RowBox[{"a", "/", "b"}], "]"}], " ", 
             RowBox[{"HoldForm", "[", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"Abs", "[", 
                RowBox[{"Divide", "[", 
                 RowBox[{"a", ",", "b"}], "]"}], "]"}], "]"}], "]"}]}]}], 
           "}"}]}], ")"}]}]}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texIntegralsWithFrac", "[", "expr_", "]"}], ":=", 
     RowBox[{"texIntegralsWithFracGath", "[", 
      RowBox[{"Total", "/@", 
       RowBox[{"gatherIntegrals", "[", "expr", "]"}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"texIntegralsGath", "[", "expr_List", "]"}], ":=", 
    RowBox[{"texJoinIntegrals", "[", 
     RowBox[{"texIntegralsSingleLine", "/@", 
      RowBox[{"ToString", "/@", 
       RowBox[{"TeXForm", "/@", 
        RowBox[{"(", "expr", ")"}]}]}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"texIntegralsGath", "[", 
     RowBox[{"expr_List", ",", "scaling_"}], "]"}], ":=", 
    RowBox[{"texJoinIntegrals", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[NotEqual]", "1"}], ",", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"TeXForm", "[", 
              RowBox[{"1", "/", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "<>", 
            "\"\< \>\""}], ",", "\"\<\>\""}], "]"}], "<>", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "&"}], "/@", 
      RowBox[{"MapThread", "[", 
       RowBox[{"List", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"texIntegralsSingleLine", "/@", 
           RowBox[{"ToString", "/@", 
            RowBox[{"TeXForm", "/@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"scaling", "*", "expr"}], "//", "Expand"}], 
              ")"}]}]}]}], ",", "scaling"}], "}"}]}], "]"}]}], "]"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"texIntegralsByCoeff", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", 
          RowBox[{"expr", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"indices", "[", "#", "]"}], ",", 
              RowBox[{"denominator", "[", "#", "]"}]}], "}"}], "&"}]}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"texIntegralsGath", "[", 
        RowBox[{
         RowBox[{"Total", "/@", "gath"}], ",", 
         RowBox[{"denominator", "/@", 
          RowBox[{"gath", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texIntegrals", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", "expr", "]"}]}], "}"}], ",", 
       RowBox[{"texIntegralsGath", "[", 
        RowBox[{"Total", "/@", "gath"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Using", " ", "a", " ", "pattern", " ", "to", " ", "make", " ", "a", " ", 
     "pattern", " ", "not", " ", "a", " ", 
     RowBox[{
      RowBox[{"pattern", "!"}], "?"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"lhs", "/.", 
     RowBox[{
      RowBox[{"HoldPattern", "[", "w_Pattern", "]"}], "\[RuleDelayed]", 
      RowBox[{"w", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"rhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"Expand", "[", "rhs", "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ruleToIdentity", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"lhsRule", "[", "expr", "]"}], "-", 
       RowBox[{"rhsRule", "[", "expr", "]"}]}], "//", "Expand"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"texRule", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", 
          RowBox[{"Expand", "@", 
           RowBox[{"rhsRule", "[", "expr", "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{"lhsRule", "[", "expr", "]"}], "]"}], "]"}], "<>", 
        "\"\< & {} = \>\"", "<>", 
        RowBox[{"texIntegralsGath", "[", 
         RowBox[{"Total", "/@", "gath"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texRuleWithFrac", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", 
          RowBox[{"Expand", "@", 
           RowBox[{"rhsRule", "[", "expr", "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{"lhsRule", "[", "expr", "]"}], "]"}], "]"}], "<>", 
        "\"\< & {} = \>\"", "<>", 
        RowBox[{"texIntegralsWithFracGath", "[", 
         RowBox[{"Total", "/@", "gath"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texRuleByCoeff", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", 
          RowBox[{
           RowBox[{"Expand", "@", 
            RowBox[{"rhsRule", "[", "expr", "]"}]}], ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"indices", "[", "#", "]"}], ",", 
              RowBox[{"denominator", "[", "#", "]"}]}], "}"}], "&"}]}], 
          "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{"lhsRule", "[", "expr", "]"}], "]"}], "]"}], "<>", 
        "\"\< & {} = \>\"", "<>", 
        RowBox[{"texIntegralsGath", "[", 
         RowBox[{
          RowBox[{"Total", "/@", "gath"}], ",", 
          RowBox[{"denominator", "/@", 
           RowBox[{"gath", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texRuleByCR", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"Reverse", "@", 
          RowBox[{"gatherIntegrals", "[", 
           RowBox[{
            RowBox[{"Expand", "@", 
             RowBox[{"rhsRule", "[", "expr", "]"}]}], ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"indices", "[", "#", "]"}], ",", 
               RowBox[{"denominator", "[", "#", "]"}], ",", 
               RowBox[{
                RowBox[{"args", "[", "#", "]"}], "//", "Length"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Union", "@@", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"args", "[", "#", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", "1"}], "]"}], "]"}], ")"}]}], ")"}], "//",
                 "Length"}]}], "}"}], "&"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{"lhsRule", "[", "expr", "]"}], "]"}], "]"}], "<>", 
        "\"\< & {} = \>\"", "<>", 
        RowBox[{"texIntegralsGath", "[", 
         RowBox[{
          RowBox[{"Total", "/@", "gath"}], ",", 
          RowBox[{"denominator", "/@", 
           RowBox[{"gath", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.697644205820937*^9, 3.697644205845941*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Load", " ", "precomputed", " ", "results", " ", "to", " ", "check", " ", 
    "later"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<wt4_dan_precomputed.m\>\""}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.697599051790345*^9, 3.697599063237075*^9}, {
  3.6975994686062803`*^9, 3.6975994702639437`*^9}, {3.697602550513105*^9, 
  3.6976025651452227`*^9}, {3.697602753883231*^9, 3.6976027625747285`*^9}, {
  3.6976300857138042`*^9, 3.6976300857918997`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"--", 
   RowBox[{"--", "--"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697525923879716*^9, 3.6975259257636223`*^9}, {
  3.6975994958065605`*^9, 3.6975994965253487`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wt4VarsToABC", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", " ", 
     RowBox[{"x", "\[Rule]", "Inf"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"canonicalCR", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"cri", "[", 
      RowBox[{"crOrbit", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], "]"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6975258965009623`*^9, 3.697525916828238*^9}, {
  3.697526197772664*^9, 3.6975262352827177`*^9}, {3.6975276207863693`*^9, 
  3.6975276217531137`*^9}, {3.6975566747688217`*^9, 3.6975566835903435`*^9}, {
  3.6976300892001467`*^9, 3.6976300931724615`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"in4Dan", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Asymb", "[", 
     RowBox[{"4", ",", "1", ",", "2"}], "]"}], "/.", "wt4VarsToABC"}], "//", 
   "TeXForm"}]}]], "Input",
 CellChangeTimes->{{3.697525953475912*^9, 3.697525970522691*^9}, 
   3.697526038593132*^9, {3.697527624825776*^9, 3.697527624953837*^9}, {
   3.697534964626761*^9, 3.697534977585638*^9}, {3.697630095392771*^9, 
   3.69763010256199*^9}}],

Cell["H(a \\mid b, c, d, e \\dblslash \\infty \\mid f)", "Output",
 CellChangeTimes->{{3.697525950078225*^9, 3.697525980503378*^9}, 
   3.6975260392841663`*^9, 3.69752703329508*^9, 3.697527625484969*^9, 
   3.6975322929099703`*^9, {3.697534961874489*^9, 3.6975349778372602`*^9}, 
   3.6975350638330793`*^9, 3.6975548163934045`*^9, 3.697556684684046*^9, 
   3.6975633436990175`*^9, {3.697599501326394*^9, 3.6975995146651907`*^9}, 
   3.6976025703779964`*^9, {3.6976124524613757`*^9, 3.6976124687994537`*^9}, 
   3.697616055513669*^9, {3.697630098114431*^9, 3.697630103155736*^9}, 
   3.6976412323147945`*^9, 3.6976412883666253`*^9, 3.697644210854469*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"in4Polylog", " ", "=", " ", 
   RowBox[{
    RowBox[{"iToCcr", "@", 
     RowBox[{"hToI", "@", 
      RowBox[{"hCrSimp", "[", 
       RowBox[{"Asymb", "[", 
        RowBox[{"4", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", 
    "wt4VarsToABC"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.657352131949285*^9, 3.657352147617848*^9}, {
   3.657352549486443*^9, 3.6573526108128433`*^9}, {3.65735267326958*^9, 
   3.657352673349101*^9}, {3.657690322744503*^9, 3.6576903488893175`*^9}, {
   3.659091519477152*^9, 3.659091519565649*^9}, {3.6711879043747396`*^9, 
   3.671187923058796*^9}, {3.697525856502245*^9, 3.697525888949885*^9}, {
   3.6975259280282393`*^9, 3.697525932571065*^9}, {3.697525977194881*^9, 
   3.697525978178672*^9}, 3.697526040272935*^9, {3.69752761722637*^9, 
   3.697527627139942*^9}, {3.697534970370522*^9, 3.697534990721616*^9}, {
   3.6976301123363495`*^9, 3.697630114979351*^9}, 3.697630174241907*^9}],

Cell["I_{1, 1, 1, 1}(\\infty a f b c d e)", "Output",
 CellChangeTimes->{
  3.697534992060092*^9, 3.697535063888892*^9, 3.6975548194031157`*^9, 
   3.6975566854041185`*^9, 3.6975633437302814`*^9, 3.697599515776038*^9, 
   3.697602570831111*^9, {3.697612452477*^9, 3.697612468830721*^9}, 
   3.6976160561869965`*^9, 3.6976301152761993`*^9, 3.697630176713584*^9, 
   3.697641232343815*^9, 3.697641288394645*^9, 3.697644210885504*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"out4AllN", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"iToCcr", "@", 
      RowBox[{"hToI", "@", 
       RowBox[{"hCrSimp", "@", 
        RowBox[{"Expand", "@", 
         RowBox[{"reduceAll", "[", "4", "]"}]}]}]}]}], "/.", "wt4VarsToABC"}],
     "//", "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.697525275693885*^9, 3.697525311397773*^9}, {
   3.69752539230795*^9, 3.697525393331551*^9}, {3.697525544511775*^9, 
   3.697525545311083*^9}, 3.6975255787951097`*^9, {3.697525622691525*^9, 
   3.6975256229473343`*^9}, {3.6975257002509193`*^9, 3.697525748995326*^9}, 
   3.697525938052705*^9, {3.697525982586339*^9, 3.697526042160902*^9}, {
   3.697526217307646*^9, 3.6975262184674187`*^9}, {3.697527609948696*^9, 
   3.697527615385573*^9}, {3.697556657612116*^9, 3.6975566634914985`*^9}, {
   3.6975567744312897`*^9, 3.6975567829856997`*^9}, {3.697630119193522*^9, 
   3.6976301240251145`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out4AllNLower", " ", "=", " ", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"out4AllN", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"#", ",", " ", "a"}], "]"}], "\[NotEqual]", 
        RowBox[{"{", "}"}]}], "&"}]}], "]"}], "/.", "canonicalCR"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6975261391398783`*^9, 3.6975261859800367`*^9}, {
  3.69752633152815*^9, 3.697526334071616*^9}, {3.697527640463204*^9, 
  3.697527647466877*^9}, {3.6975567935427074`*^9, 3.697556794091116*^9}, {
  3.6976301274968624`*^9, 3.69763012998341*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"out4AllN", " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"out4AllNLower", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"out4AllNLower", "/.", 
        RowBox[{"a", "\[Rule]", "f"}]}], ")"}]}], ")"}]}], "/.", 
   "canonicalCR"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697526335455419*^9, 3.69752639615788*^9}, {
  3.697526920486521*^9, 3.697526931318369*^9}, {3.697527651505542*^9, 
  3.69752765370453*^9}, {3.697556760088269*^9, 3.697556798970463*^9}, {
  3.6976301363643103`*^9, 3.6976301474679613`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.697526390517892*^9, 3.697526396780108*^9}, 
   3.6975269320551662`*^9, 3.697527654303132*^9, 3.697532293200407*^9, 
   3.69753499832206*^9, 3.697535064128533*^9, 3.6975548238942876`*^9, 
   3.69755669665574*^9, {3.6975567646082478`*^9, 3.6975567995329275`*^9}, 
   3.6975633441833963`*^9, 3.697599525267686*^9, 3.6976025736761355`*^9, {
   3.697612452773879*^9, 3.6976124690182033`*^9}, 3.6976160586727724`*^9, 
   3.6976301479366612`*^9, 3.6976412324388824`*^9, 3.6976412884877114`*^9, 
   3.697644210984561*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt4DanAllNPrecomputed", " ", "==", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"in4Polylog", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"out4AllNLower", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{"out4AllNLower", "/.", 
           RowBox[{"a", "\[Rule]", "f"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "0"}], ",", 
        RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "/.", "canonicalCR"}], "//",
     "Expand"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6975418299919577`*^9, 3.697542016701066*^9}, {
   3.69754206739629*^9, 3.6975420787709827`*^9}, {3.697556440706278*^9, 
   3.6975564421608105`*^9}, 3.6975568553198547`*^9, {3.697559767857934*^9, 
   3.697559770374942*^9}, {3.697602576286768*^9, 3.6976025900270505`*^9}, {
   3.6976124848842154`*^9, 3.6976124855254126`*^9}, {3.697616101916132*^9, 
   3.6976161159117737`*^9}, {3.6976304790063095`*^9, 
   3.6976304829792557`*^9}, {3.6976316101184683`*^9, 3.697631611494102*^9}, 
   3.6976412276945295`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.697602591215184*^9, {3.697612452789505*^9, 3.6976124690494556`*^9}, {
   3.6976160599086947`*^9, 3.6976161162242327`*^9}, 3.697630484730638*^9, 
   3.697631620846608*^9, 3.697631661647601*^9, 3.697641232467903*^9, 
   3.6976412885167313`*^9, 3.697644211016594*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"out4AllNLowerGathered", " ", "=", " ", 
   RowBox[{"gatherIntegrals", "[", "out4AllNLower", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.670915222347866*^9, 3.670915289663663*^9}, {
  3.670915332846138*^9, 3.67091535581328*^9}, {3.670916219945907*^9, 
  3.670916221082815*^9}, {3.670916333281445*^9, 3.670916344666979*^9}, {
  3.6709189674655952`*^9, 3.670919042204668*^9}, {3.6709258128572893`*^9, 
  3.670925813211691*^9}, {3.67118350918089*^9, 3.671183531116184*^9}, {
  3.671183581222713*^9, 3.6711835985946093`*^9}, {3.671185477981173*^9, 
  3.671185488930788*^9}, {3.6711866229772873`*^9, 3.671186625444181*^9}, {
  3.697526489797328*^9, 3.69752652016094*^9}, {3.697526563194475*^9, 
  3.6975266037261*^9}, {3.697526670126646*^9, 3.697526734427701*^9}, {
  3.697526796050971*^9, 3.697526882791471*^9}, {3.697527778452664*^9, 
  3.6975277802290154`*^9}, {3.6975311529386387`*^9, 3.697531158768909*^9}, {
  3.697630556027529*^9, 3.697630563657201*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countIntegrals", "[", "out4AllNLowerGathered", "]"}]], "Input",
 CellChangeTimes->{
  3.697526887879635*^9, {3.6975311604902887`*^9, 3.697531165857418*^9}, {
   3.6976305676770864`*^9, 3.697630573369017*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"14", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "d", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "e", ",", "a", ",", "Inf", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"16", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "b", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"13", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "b", ",", "d"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"c", ",", "e", ",", "a", ",", "d", ",", "Inf"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"20", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "e", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "c", ",", "e", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "d", ",", "e", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "d", ",", "Inf", ",", "b"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"3", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "c"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}]}], "}"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{14, {Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], 
      $CellContext`IIi[{3, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], -$CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], 
      Rational[-3, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1}, {
        $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], -$CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      Rational[-3, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e}]}]}}, {
    16, {Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], -$CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], -$CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e}]}]}}, {
    13, {Rational[-1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], 
      $CellContext`IIi[{1, 3}, {
        $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], -$CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], Rational[1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], -$CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e}]}]}}, {
    20, {Rational[-1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`c, \
$CellContext`d}]}], Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`c, \
$CellContext`e}]}], 2 $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`d, \
$CellContext`Inf}]}], (-2) $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`e, \
$CellContext`Inf}]}], Rational[3, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`d}]}], Rational[-1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`e}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`e, \
$CellContext`Inf}]}], -$CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`Inf, \
$CellContext`b}]}], Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`b, \
$CellContext`e}]}], Rational[-3, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`c, \
$CellContext`e}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`e, \
$CellContext`Inf}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`b}]}], 3 $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`c}]}], Rational[-1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`b, \
$CellContext`d}]}], Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`c, \
$CellContext`d}]}], -$CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`b}]}], Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`d}]}], Rational[-3, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`e}]}], Rational[3, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`c, \
$CellContext`d}]}], Rational[3, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`c, \
$CellContext`e}]}]}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6976124691744757`*^9, 3.697616063741351*^9, 3.6976161175381856`*^9, {
   3.697630565033531*^9, 3.6976305736658335`*^9}, 3.6976316633833528`*^9, 
   3.6976412325379524`*^9, 3.6976412885847797`*^9, 3.697644211098654*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texCountIntegrals", "[", "out4AllNLowerGathered", "]"}]], "Input",
 CellChangeTimes->{{3.697531169131065*^9, 3.697531176585211*^9}, {
   3.697538854472363*^9, 3.697538855200598*^9}, 3.6976305802033367`*^9}],

Cell[BoxData["\<\"Integral & Number in expression \\\\\\\\ \\n$ I_{3, 1} $ & \
14 \\\\\\\\ \\n$ I_{2, 2} $ & 16 \\\\\\\\ \\n$ I_{1, 3} $ & 13 \\\\\\\\ \\n$ \
I_{4} $ & 20 \\\\\\\\ \\nTotal & 63\"\>"], "Output",
 CellChangeTimes->{
  3.6975268918505983`*^9, 3.697526936476169*^9, 3.697527662164844*^9, 
   3.697527783374353*^9, 3.697531176921974*^9, 3.6975317746006823`*^9, 
   3.69753230698015*^9, 3.697533993800804*^9, 3.6975341028944283`*^9, 
   3.697535069937953*^9, 3.6975380754407454`*^9, {3.697538855591337*^9, 
   3.697538882491431*^9}, 3.6975406058393993`*^9, 3.697541463567626*^9, 
   3.697554830823242*^9, 3.6975568057103405`*^9, 3.6975633444490232`*^9, 
   3.697599525423956*^9, 3.6976025969946327`*^9, {3.697612453023903*^9, 
   3.6976124692213306`*^9}, 3.697616065774077*^9, 3.697616117897561*^9, 
   3.69763058073459*^9, 3.697631664258362*^9, 3.6976412325719767`*^9, 
   3.6976412886198044`*^9, 3.69764421113468*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegrals", "[", 
  RowBox[{
   RowBox[{"2", "*", "out4AllNLower"}], "//", "Expand"}], "]"}]], "Input",
 CellChangeTimes->{
  3.697526887879635*^9, {3.6975311604902887`*^9, 3.697531165857418*^9}, {
   3.697538138813191*^9, 3.697538216883462*^9}, 3.697538270739386*^9, {
   3.697538337360173*^9, 3.697538337711383*^9}, {3.69753857632196*^9, 
   3.697538576849647*^9}, {3.69753892282316*^9, 3.697538980876439*^9}, {
   3.697539012467823*^9, 3.6975390132822638`*^9}, {3.6975395697486267`*^9, 
   3.6975395816937637`*^9}, {3.69753964480942*^9, 3.697539645025524*^9}, {
   3.6975399013220043`*^9, 3.697539904290333*^9}, {3.697540001060424*^9, 
   3.6975400078139353`*^9}, {3.697630583815894*^9, 3.697630586177535*^9}}],

Cell[BoxData["\<\"I_{3, 1}( -[b d a c e] \\n - [b d a \\\\infty e] \\n - [b e \
a d c] \\n + 2 [b e a \\\\infty c] \\n + [c d a b e] \\n - 2 [c d a \\\\infty \
e] \\n - 3 [d \\\\infty a b e] \\n + 2 [e \\\\infty a b c] \\n - [e \\\\infty \
a d c] \\n + [\\\\infty b a c e] \\n + [\\\\infty b a d c] \\n - 2 [\\\\infty \
b a d e] \\n + [\\\\infty b a e c] \\n - 3 [\\\\infty c a d e] ) + {} \
\\\\\\\\ \\n & {} + I_{2, 2}( -[b d a c e] \\n - [b d a \\\\infty c] \\n + [b \
e a \\\\infty c] \\n - [c d a \\\\infty e] \\n - [c e a b \\\\infty] \\n + [c \
e a d \\\\infty] \\n - 2 [d \\\\infty a b c] \\n - [d \\\\infty a b e] \\n + \
[e \\\\infty a b c] \\n + [e \\\\infty a d b] \\n - [e \\\\infty a d c] \\n + \
[\\\\infty b a c e] \\n - [\\\\infty b a d c] \\n + [\\\\infty b a e c] \\n - \
[\\\\infty c a b d] \\n - 2 [\\\\infty c a d e] ) + {} \\\\\\\\ \\n & {} + \
I_{1, 3}( -[b d a c e] \\n - [b e a d \\\\infty] \\n + [c d a b \\\\infty] \
\\n - [c e a b d] \\n + 2 [c e a d \\\\infty] \\n - 2 [d \\\\infty a b c] \\n \
+ [e \\\\infty a b c] \\n + [e \\\\infty a b d] \\n + [\\\\infty b a c e] \\n \
- 2 [\\\\infty b a d c] \\n + [\\\\infty b a e c] \\n + [\\\\infty c a b d] \
\\n - [\\\\infty c a d e] ) + {} \\\\\\\\ \\n & {} + I_{4}( -[a b c d] \\n + \
[a b c e] \\n + 4 [a b d \\\\infty] \\n - 4 [a b e \\\\infty] \\n + 3 [a c b \
d] \\n - [a c b e] \\n + 2 [a c e \\\\infty] \\n - 2 [a c \\\\infty b] \\n + \
[a d b e] \\n - 3 [a d c e] \\n + 2 [a d e \\\\infty] \\n + 2 [a d \\\\infty \
b] \\n + 6 [a d \\\\infty c] \\n - [a e b d] \\n + [a e c d] \\n - 2 [a e \
\\\\infty b] \\n + [a \\\\infty b d] \\n - 3 [a \\\\infty b e] \\n + 3 [a \
\\\\infty c d] \\n + 3 [a \\\\infty c e] )\"\>"], "Output",
 CellChangeTimes->{
  3.697539909007635*^9, {3.6975399960830297`*^9, 3.6975400105367126`*^9}, 
   3.6975406099586906`*^9, 3.697541388142503*^9, 3.697554839001501*^9, 
   3.6975568136229243`*^9, 3.697563346450122*^9, 3.69759952720568*^9, {
   3.6976026001834145`*^9, 3.697602611469016*^9}, {3.697612453117652*^9, 
   3.697612471362584*^9}, 3.697616120196397*^9, 3.6976305867556205`*^9, 
   3.6976316654316545`*^9, 3.697641232924226*^9, 3.697641288983062*^9, 
   3.697644211513945*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegralsByCoeff", "[", 
  RowBox[{"out4AllNLower", "//", "Expand"}], "]"}]], "Input",
 CellChangeTimes->{
  3.697526887879635*^9, {3.6975311604902887`*^9, 3.697531165857418*^9}, {
   3.697538138813191*^9, 3.697538216883462*^9}, 3.697538270739386*^9, {
   3.697538337360173*^9, 3.697538337711383*^9}, {3.69753857632196*^9, 
   3.697538576849647*^9}, {3.69753892282316*^9, 3.697538980876439*^9}, {
   3.697539012467823*^9, 3.6975390132822638`*^9}, {3.6975395697486267`*^9, 
   3.6975395816937637`*^9}, {3.69753964480942*^9, 3.697539645025524*^9}, {
   3.6975399013220043`*^9, 3.697539904290333*^9}, {3.697540001060424*^9, 
   3.6975400078139353`*^9}, {3.697630583815894*^9, 3.697630586177535*^9}, {
   3.6976306171097116`*^9, 3.6976306201126537`*^9}}],

Cell[BoxData["\<\"I_{3, 1}( [b e a \\\\infty c] \\n - [c d a \\\\infty e] \\n \
+ [e \\\\infty a b c] \\n - [\\\\infty b a d e] ) + {} \\\\\\\\ \\n & {} + \\\
\\frac{1}{2} I_{3, 1}( -[b d a c e] \\n - [b d a \\\\infty e] \\n - [b e a d \
c] \\n + [c d a b e] \\n - 3 [d \\\\infty a b e] \\n - [e \\\\infty a d c] \
\\n + [\\\\infty b a c e] \\n + [\\\\infty b a d c] \\n + [\\\\infty b a e c] \
\\n - 3 [\\\\infty c a d e] ) + {} \\\\\\\\ \\n & {} + I_{2, 2}( -[d \
\\\\infty a b c] \\n - [\\\\infty c a d e] ) + {} \\\\\\\\ \\n & {} + \
\\\\frac{1}{2} I_{2, 2}( -[b d a c e] \\n - [b d a \\\\infty c] \\n + [b e a \
\\\\infty c] \\n - [c d a \\\\infty e] \\n - [c e a b \\\\infty] \\n + [c e a \
d \\\\infty] \\n - [d \\\\infty a b e] \\n + [e \\\\infty a b c] \\n + [e \
\\\\infty a d b] \\n - [e \\\\infty a d c] \\n + [\\\\infty b a c e] \\n - \
[\\\\infty b a d c] \\n + [\\\\infty b a e c] \\n - [\\\\infty c a b d] ) + \
{} \\\\\\\\ \\n & {} + I_{1, 3}( [c e a d \\\\infty] \\n - [d \\\\infty a b \
c] \\n - [\\\\infty b a d c] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{2} I_{1, \
3}( -[b d a c e] \\n - [b e a d \\\\infty] \\n + [c d a b \\\\infty] \\n - [c \
e a b d] \\n + [e \\\\infty a b c] \\n + [e \\\\infty a b d] \\n + [\\\\infty \
b a c e] \\n + [\\\\infty b a e c] \\n + [\\\\infty c a b d] \\n - [\\\\infty \
c a d e] ) + {} \\\\\\\\ \\n & {} + I_{4}( 2 [a b d \\\\infty] \\n - 2 [a b e \
\\\\infty] \\n + [a c e \\\\infty] \\n - [a c \\\\infty b] \\n + [a d e \
\\\\infty] \\n + [a d \\\\infty b] \\n + 3 [a d \\\\infty c] \\n - [a e \
\\\\infty b] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{2} I_{4}( -[a b c d] \\n \
+ [a b c e] \\n + 3 [a c b d] \\n - [a c b e] \\n + [a d b e] \\n - 3 [a d c \
e] \\n - [a e b d] \\n + [a e c d] \\n + [a \\\\infty b d] \\n - 3 [a \
\\\\infty b e] \\n + 3 [a \\\\infty c d] \\n + 3 [a \\\\infty c e] )\"\>"], \
"Output",
 CellChangeTimes->{3.697630621239028*^9, 3.697631666307223*^9, 
  3.69764123326847*^9, 3.697641289337312*^9, 3.6976442119242268`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegralsWithFrac", "[", 
  RowBox[{"out4AllNLower", "//", "Expand"}], "]"}]], "Input",
 CellChangeTimes->{
  3.697526887879635*^9, {3.6975311604902887`*^9, 3.697531165857418*^9}, {
   3.697538138813191*^9, 3.697538216883462*^9}, 3.697538270739386*^9, {
   3.697538337360173*^9, 3.697538337711383*^9}, {3.69753857632196*^9, 
   3.697538576849647*^9}, {3.69753892282316*^9, 3.697538980876439*^9}, {
   3.697539012467823*^9, 3.6975390132822638`*^9}, {3.6975395697486267`*^9, 
   3.6975395816937637`*^9}, {3.69753964480942*^9, 3.697539645025524*^9}, {
   3.6975399013220043`*^9, 3.697539904290333*^9}, {3.697540001060424*^9, 
   3.6975400078139353`*^9}, {3.697630583815894*^9, 3.697630586177535*^9}, {
   3.6976306278378296`*^9, 3.6976306302782507`*^9}}],

Cell[BoxData["\<\"I_{3, 1}( -\\\\frac{1}{2} [b d a c e] \\n - \\\\frac{1}{2} \
[b d a \\\\infty e] \\n - \\\\frac{1}{2} [b e a d c] \\n + [b e a \\\\infty \
c] \\n + \\\\frac{1}{2} [c d a b e] \\n - [c d a \\\\infty e] \\n - \
\\\\frac{3}{2} [d \\\\infty a b e] \\n + [e \\\\infty a b c] \\n - \
\\\\frac{1}{2} [e \\\\infty a d c] \\n + \\\\frac{1}{2} [\\\\infty b a c e] \
\\n + \\\\frac{1}{2} [\\\\infty b a d c] \\n - [\\\\infty b a d e] \\n + \
\\\\frac{1}{2} [\\\\infty b a e c] \\n - \\\\frac{3}{2} [\\\\infty c a d e] ) \
+ {} \\\\\\\\ \\n & {} + I_{2, 2}( -\\\\frac{1}{2} [b d a c e] \\n - \
\\\\frac{1}{2} [b d a \\\\infty c] \\n + \\\\frac{1}{2} [b e a \\\\infty c] \
\\n - \\\\frac{1}{2} [c d a \\\\infty e] \\n - \\\\frac{1}{2} [c e a b \
\\\\infty] \\n + \\\\frac{1}{2} [c e a d \\\\infty] \\n - [d \\\\infty a b c] \
\\n - \\\\frac{1}{2} [d \\\\infty a b e] \\n + \\\\frac{1}{2} [e \\\\infty a \
b c] \\n + \\\\frac{1}{2} [e \\\\infty a d b] \\n - \\\\frac{1}{2} [e \
\\\\infty a d c] \\n + \\\\frac{1}{2} [\\\\infty b a c e] \\n - \
\\\\frac{1}{2} [\\\\infty b a d c] \\n + \\\\frac{1}{2} [\\\\infty b a e c] \
\\n - \\\\frac{1}{2} [\\\\infty c a b d] \\n - [\\\\infty c a d e] ) + {} \
\\\\\\\\ \\n & {} + I_{1, 3}( -\\\\frac{1}{2} [b d a c e] \\n - \
\\\\frac{1}{2} [b e a d \\\\infty] \\n + \\\\frac{1}{2} [c d a b \\\\infty] \
\\n - \\\\frac{1}{2} [c e a b d] \\n + [c e a d \\\\infty] \\n - [d \\\\infty \
a b c] \\n + \\\\frac{1}{2} [e \\\\infty a b c] \\n + \\\\frac{1}{2} [e \
\\\\infty a b d] \\n + \\\\frac{1}{2} [\\\\infty b a c e] \\n - [\\\\infty b \
a d c] \\n + \\\\frac{1}{2} [\\\\infty b a e c] \\n + \\\\frac{1}{2} \
[\\\\infty c a b d] \\n - \\\\frac{1}{2} [\\\\infty c a d e] ) + {} \\\\\\\\ \
\\n & {} + I_{4}( -\\\\frac{1}{2} [a b c d] \\n + \\\\frac{1}{2} [a b c e] \
\\n + 2 [a b d \\\\infty] \\n - 2 [a b e \\\\infty] \\n + \\\\frac{3}{2} [a c \
b d] \\n - \\\\frac{1}{2} [a c b e] \\n + [a c e \\\\infty] \\n - [a c \
\\\\infty b] \\n + \\\\frac{1}{2} [a d b e] \\n - \\\\frac{3}{2} [a d c e] \
\\n + [a d e \\\\infty] \\n + [a d \\\\infty b] \\n + 3 [a d \\\\infty c] \\n \
- \\\\frac{1}{2} [a e b d] \\n + \\\\frac{1}{2} [a e c d] \\n - [a e \
\\\\infty b] \\n + \\\\frac{1}{2} [a \\\\infty b d] \\n - \\\\frac{3}{2} [a \
\\\\infty b e] \\n + \\\\frac{3}{2} [a \\\\infty c d] \\n + \\\\frac{3}{2} [a \
\\\\infty c e] )\"\>"], "Output",
 CellChangeTimes->{3.6976306310438433`*^9, 3.697631667213481*^9, 
  3.697641233705779*^9, 3.697641289777624*^9, 3.697644212383569*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "we", " ", "use", " ", "some", " ", "identities", " ", "to", 
   " ", "write", " ", "everything", " ", "in", " ", "terms", " ", "of", " ", 
   "I31", " ", "and", " ", "I4"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697529025044095*^9, 3.6975290390957727`*^9}, {
  3.6976306533435144`*^9, 3.6976306551262016`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<wt4_rules_to_i31_i4.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975995688855553`*^9, 3.697599593032262*^9}, {
  3.697630658864037*^9, 3.697630665415249*^9}, {3.6976309907138023`*^9, 
  3.6976309912302465`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCoeff", "[", "rule13to31", "]"}]], "Input",
 CellChangeTimes->{{3.697533168654767*^9, 3.6975332150532827`*^9}, {
  3.697533285979505*^9, 3.697533290459104*^9}, {3.697533721440003*^9, 
  3.697533744270117*^9}, {3.697535132649744*^9, 3.69753513367642*^9}, {
  3.697540292159876*^9, 3.697540294414844*^9}, {3.697630994107314*^9, 
  3.6976310025521183`*^9}}],

Cell[BoxData["\<\"I_{1, 3}(a b c d e) & {} = I_{3, 1}( -[b a d c e] ) + {} \\\
\\\\\\ \\n & {} + I_{4}( [a b c d] )\"\>"], "Output",
 CellChangeTimes->{{3.697533171635413*^9, 3.697533215363018*^9}, {
   3.697533300515257*^9, 3.697533307945298*^9}, {3.6975333406152573`*^9, 
   3.6975333880920277`*^9}, 3.697533427442638*^9, 3.697533648447213*^9, {
   3.6975337266290493`*^9, 3.6975337445875263`*^9}, 3.69753435852728*^9, {
   3.697535123186822*^9, 3.6975351340025187`*^9}, 3.6975400947845793`*^9, {
   3.697540294889286*^9, 3.697540307098394*^9}, 3.697540705065556*^9, 
   3.697540739068193*^9, 3.697541515017982*^9, 3.6975415557781773`*^9, 
   3.6975548585650387`*^9, 3.6975569186779046`*^9, 3.6975633512331977`*^9, 
   3.6975995953930454`*^9, 3.697602638295951*^9, {3.697612453668228*^9, 
   3.6976124765214005`*^9}, 3.6976161399615936`*^9, 3.697631003068336*^9, 
   3.6976316694350753`*^9, 3.697641233789838*^9, 3.697641289859682*^9, 
   3.697644212478636*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCoeff", "[", "rule22to13and31", "]"}]], "Input",
 CellChangeTimes->{{3.697533787212222*^9, 3.697533798356614*^9}, {
   3.697535135779728*^9, 3.697535136468616*^9}, 3.697540313788288*^9, {
   3.697631006758732*^9, 3.6976310187389565`*^9}}],

Cell[BoxData["\<\"I_{2, 2}(a b c d e) & {} = I_{3, 1}( -[a b c d e] ) + {} \\\
\\\\\\ \\n & {} + I_{1, 3}( -[a b c d e] \\n - [a b c e d] )\"\>"], "Output",
 CellChangeTimes->{{3.6975337897078733`*^9, 3.6975337986814423`*^9}, 
   3.69753435948752*^9, 3.697535136773245*^9, 3.697540314495534*^9, 
   3.6975407406765003`*^9, 3.697541515108055*^9, 3.697541555866744*^9, 
   3.6975548609194374`*^9, 3.697556918834156*^9, 3.6975633512644477`*^9, 
   3.6975995960039005`*^9, 3.6976026388272247`*^9, {3.697612453715104*^9, 
   3.697612476552635*^9}, 3.697616140633462*^9, 3.6976310197707777`*^9, 
   3.6976316699975777`*^9, 3.6976412338228636`*^9, 3.6976412898937063`*^9, 
   3.697644212511655*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCoeff", "[", "rule31to22", "]"}]], "Input",
 CellChangeTimes->{{3.6975338102513113`*^9, 3.697533813219574*^9}, {
  3.697631023038546*^9, 3.6976310309360657`*^9}}],

Cell[BoxData["\<\"I_{3, 1}(a b c d e) & {} = \\\\frac{1}{2} I_{2, 2}( [a b c \
e d] \\n - [a b c d e] )\"\>"], "Output",
 CellChangeTimes->{
  3.697533813492608*^9, 3.6975343609547977`*^9, 3.697535138708061*^9, 
   3.697540321731565*^9, 3.697540741624073*^9, 3.6975415151696863`*^9, 
   3.6975415559373913`*^9, 3.697554861546013*^9, 3.697556918959159*^9, 
   3.697563351295698*^9, 3.6975995967226553`*^9, 3.6976026409072394`*^9, {
   3.697612453730729*^9, 3.6976124765838814`*^9}, 3.6976161411661606`*^9, 
   3.6976310312016478`*^9, 3.697631670466318*^9, 3.697641233851882*^9, 
   3.6976412899227266`*^9, 3.697644212544664*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Apply", " ", "these", " ", "rules", " ", "to", " ", "write", " ", 
    "I11111", " ", "as", " ", "I311"}], ",", " ", 
   RowBox[{"I32", " ", "and", " ", "I5"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697529241868978*^9, 3.697529243537937*^9}, {
  3.697556125326988*^9, 3.697556139527169*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out4AllNLoweras31and4", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"out4AllNLower", "/.", "rule22to13and31"}], "/.", 
      "rule13to31"}], "/.", "canonicalCR"}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.671372160128628*^9, 3.671372174663937*^9}, {
   3.6713723371125727`*^9, 3.6713724219982147`*^9}, {3.671372465261487*^9, 
   3.6713724679748373`*^9}, {3.6713726009752693`*^9, 3.671372625813992*^9}, {
   3.6975351977871447`*^9, 3.697535232842347*^9}, 3.697541072905052*^9, {
   3.697542343220536*^9, 3.697542364706523*^9}, {3.6975565765419846`*^9, 
   3.6975566149451275`*^9}, {3.6975569264195986`*^9, 3.697556928717916*^9}, {
   3.6976310480071497`*^9, 3.6976310714214954`*^9}, {3.6976311354782743`*^9, 
   3.697631165106877*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt4DanAllNLoweras31and4Precomputed", " ", "\[Equal]", " ", 
  "out4AllNLoweras31and4"}]], "Input",
 CellChangeTimes->{{3.6976354276302996`*^9, 3.6976354334001603`*^9}, 
   3.6976413010816255`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.6976354744150295`*^9, 3.697641233953954*^9, {3.697641290038809*^9, 
   3.6976413018821898`*^9}, 3.697644212634742*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"out4AllNLoweras31and4gathered", " ", "=", " ", 
   RowBox[{"gatherIntegrals", "[", "out4AllNLoweras31and4", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.697541078808*^9, 3.697541102903522*^9}, {
  3.697542349764102*^9, 3.697542362019065*^9}, {3.6976310767384243`*^9, 
  3.697631081445033*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "out4AllNLoweras31and4", "]"}]], "Input",
 CellChangeTimes->{{3.697542270714327*^9, 3.697542278373323*^9}, {
  3.697542353489497*^9, 3.697542355754746*^9}, {3.697631085121324*^9, 
  3.6976310852150583`*^9}}],

Cell[BoxData["66"], "Output",
 CellChangeTimes->{{3.697542274962091*^9, 3.6975422790174093`*^9}, 
   3.697542366093031*^9, 3.697554868114072*^9, 3.6975565877881737`*^9, 
   3.697556934150905*^9, 3.6975633516707015`*^9, 3.697599604495513*^9, 
   3.6976026475818653`*^9, {3.697612453840123*^9, 3.6976124770057735`*^9}, 
   3.697616146529151*^9, 3.6976310859806643`*^9, {3.6976311497962217`*^9, 
   3.6976311671408443`*^9}, 3.6976316728739877`*^9, 3.697641234013997*^9, {
   3.6976412900998516`*^9, 3.6976413043089075`*^9}, 3.6976442126947885`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt4DanAllNas31and4Precomputed", "  ", "==", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"in4Polylog", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"out4AllNLoweras31and4", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{"out4AllNLoweras31and4", "/.", 
           RowBox[{"a", "\[Rule]", "f"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "0"}], ",", 
        RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "/.", "canonicalCR"}], "//",
     "Expand"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.69754229151503*^9, 3.6975423349585238`*^9}, {
   3.697542368989965*^9, 3.6975423825362864`*^9}, 3.697556938421156*^9, {
   3.697559779352412*^9, 3.697559780619249*^9}, {3.6976026488013225`*^9, 
   3.6976026601650906`*^9}, {3.6976027001466837`*^9, 3.697602714340189*^9}, {
   3.697612490667964*^9, 3.6976124910117364`*^9}, {3.6976312998448763`*^9, 
   3.6976313152025895`*^9}, {3.697631432237675*^9, 3.697631444108037*^9}, {
   3.6976316778117256`*^9, 3.697631679016344*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.697602714996428*^9, {3.6976124538713555`*^9, 3.6976124770214005`*^9}, 
   3.6976161473276033`*^9, 3.6976314445460763`*^9, {3.6976316737973795`*^9, 
   3.697631679547574*^9}, 3.6976412340440187`*^9, {3.6976412901288724`*^9, 
   3.697641304824272*^9}, 3.697644212726802*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countIntegrals", "[", "out4AllNLoweras31and4gathered", 
  "]"}]], "Input",
 CellChangeTimes->{{3.697541104968307*^9, 3.697541115863147*^9}, {
  3.69763109400301*^9, 3.6976310966135473`*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"45", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "d", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "c", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "c", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "d", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "e", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "b", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "b", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "d", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "d", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "e", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "c", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "e", ",", "a", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "Inf", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "c", ",", "b", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "c", ",", "e", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "c", ",", "Inf", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "b", ",", "c", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "b", ",", "d", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "b", ",", "Inf", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "b", ",", "a", ",", "d"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "b", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "d", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "Inf", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "Inf", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "b", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "c", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "e", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "c", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "c", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "d", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "d", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"21", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["5", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "e", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "Inf", ",", "c"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "c", ",", "d", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "c", ",", "e", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "d", ",", "e", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"4", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "c"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "e", ",", "c", ",", "d"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "e", ",", "Inf", ",", "c"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "Inf", ",", "b", ",", "d"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}]}], "}"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{45, {Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`d}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`e, \
$CellContext`a, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], -$CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`b, \
$CellContext`a, $CellContext`d}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`b}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`e}]}], -$CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`e, \
$CellContext`a, $CellContext`d}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`c, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`e, \
$CellContext`a, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`Inf, \
$CellContext`a, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`c, $CellContext`b, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`c, $CellContext`e, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`c, $CellContext`Inf, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], -$CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`b, $CellContext`c, \
$CellContext`a, $CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`b, $CellContext`d, \
$CellContext`a, $CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`b, $CellContext`Inf, \
$CellContext`a, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`b, \
$CellContext`a, $CellContext`d}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`b, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`d, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`Inf, \
$CellContext`a, $CellContext`b}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`Inf, \
$CellContext`a, $CellContext`d}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b}]}], 
      $CellContext`IIi[{3, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], -$CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`b, \
$CellContext`a, $CellContext`e}]}], -$CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`c, \
$CellContext`a, $CellContext`b}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`e, \
$CellContext`a, $CellContext`b}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`c, \
$CellContext`a, $CellContext`b}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`c, \
$CellContext`a, $CellContext`d}]}], Rational[1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`d, \
$CellContext`a, $CellContext`b}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`d, \
$CellContext`a, $CellContext`c}]}]}}, {
    21, {Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`c, \
$CellContext`e}]}], Rational[5, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`d, \
$CellContext`Inf}]}], (-2) $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`e, \
$CellContext`Inf}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`Inf, \
$CellContext`c}]}], 2 $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`d}]}], -$CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`e}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`d, \
$CellContext`Inf}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`e, \
$CellContext`Inf}]}], -$CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`Inf, \
$CellContext`b}]}], -$CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`c, \
$CellContext`e}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`e, \
$CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`b}]}], 4 $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`c}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`c, \
$CellContext`d}]}], Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`d, \
$CellContext`Inf}]}], Rational[-3, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`b}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`c}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`d}]}], (-2) $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`e}]}], 2 $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`c, \
$CellContext`d}]}], Rational[3, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`c, \
$CellContext`e}]}]}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6976124770995116`*^9, 3.697616148610265*^9, 3.6976310971141596`*^9, {
   3.6976311450175066`*^9, 3.697631153017918*^9}, 3.6976314472819486`*^9, 
   3.697631680563813*^9, 3.69764123408905*^9, {3.6976412901739044`*^9, 
   3.697641305432703*^9}, 3.69764421277485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texCountIntegrals", "[", "out4AllNLoweras31and4gathered", 
  "]"}]], "Input",
 CellChangeTimes->{{3.697541176944091*^9, 3.697541183844907*^9}, 
   3.697631180296958*^9}],

Cell[BoxData["\<\"Integral & Number in expression \\\\\\\\ \\n$ I_{3, 1} $ & \
45 \\\\\\\\ \\n$ I_{4} $ & 21 \\\\\\\\ \\nTotal & 66\"\>"], "Output",
 CellChangeTimes->{
  3.697541184578389*^9, 3.6975415625748787`*^9, 3.6975423881706247`*^9, 
   3.697554872942132*^9, 3.697556942533373*^9, 3.6975633519519544`*^9, 
   3.697599612345704*^9, 3.697602717279029*^9, {3.6976124540588703`*^9, 
   3.697612477115136*^9}, 3.6976161496571493`*^9, 3.6976311809389687`*^9, 
   3.6976314572767124`*^9, 3.697631681126315*^9, 3.697641234122073*^9, 
   3.6976412902069273`*^9, 3.6976442128108664`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegralsByCoeff", "[", 
  RowBox[{
   RowBox[{"2", "*", "out4AllNLoweras31and4"}], "//", "Expand"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6975412338845387`*^9, 3.6975412460026407`*^9}, {
  3.697541316714067*^9, 3.697541324473263*^9}, {3.697631183065037*^9, 
  3.6976311886958523`*^9}}],

Cell[BoxData["\<\"I_{3, 1}( [b d a \\\\infty c] \\n - [b d a \\\\infty e] \\n \
- [b e a d c] \\n + [b e a \\\\infty c] \\n - [b \\\\infty c a d] \\n + [b \\\
\\infty c a e] \\n + [b \\\\infty d a c] \\n + [b \\\\infty e a c] \\n + [c d \
a b e] \\n - [c d a \\\\infty e] \\n + [c e a b \\\\infty] \\n - [c e a d \
\\\\infty] \\n - 2 [c \\\\infty b a d] \\n - [c \\\\infty d a b] \\n - [c \
\\\\infty d a e] \\n - 2 [c \\\\infty e a d] \\n - [d b c a \\\\infty] \\n - \
[d b e a c] \\n - [d b \\\\infty a c] \\n - [d c b a \\\\infty] \\n - [d c e \
a \\\\infty] \\n - [d c \\\\infty a e] \\n + 2 [d \\\\infty a b c] \\n - 2 [d \
\\\\infty a b e] \\n + [e b c a \\\\infty] \\n + [e b d a \\\\infty] \\n + [e \
b \\\\infty a c] \\n + [e c b a d] \\n - [e c b a \\\\infty] \\n - [e c d a \
\\\\infty] \\n - [e c \\\\infty a b] \\n + [e c \\\\infty a d] \\n + [e \
\\\\infty a b c] \\n - [e \\\\infty a d b] \\n + 2 [\\\\infty b a d c] \\n - \
2 [\\\\infty b a d e] \\n + [\\\\infty c a b d] \\n - [\\\\infty c a d e] \\n \
- [\\\\infty d b a e] \\n - 2 [\\\\infty d c a b] \\n - [\\\\infty d e a b] \
\\n + [\\\\infty e c a b] \\n - [\\\\infty e c a d] \\n + [\\\\infty e d a b] \
\\n - [\\\\infty e d a c] ) + {} \\\\\\\\ \\n & {} + I_{4}( [a b c e] \\n + 5 \
[a b d \\\\infty] \\n - 4 [a b e \\\\infty] \\n + 2 [a b \\\\infty c] \\n + 4 \
[a c b d] \\n - 2 [a c b e] \\n + 2 [a c d \\\\infty] \\n + 2 [a c e \
\\\\infty] \\n - 2 [a c \\\\infty b] \\n - 2 [a d c e] \\n + 2 [a d e \
\\\\infty] \\n + [a d \\\\infty b] \\n + 8 [a d \\\\infty c] \\n + 2 [a e c \
d] \\n + [a e d \\\\infty] \\n - 3 [a e \\\\infty b] \\n + 2 [a e \\\\infty \
c] \\n + 2 [a \\\\infty b d] \\n - 4 [a \\\\infty b e] \\n + 4 [a \\\\infty c \
d] \\n + 3 [a \\\\infty c e] )\"\>"], "Output",
 CellChangeTimes->{
  3.697541248314834*^9, 3.697541326371251*^9, 3.697541565501934*^9, 
   3.697554878556632*^9, 3.697556957000516*^9, 3.697563353327479*^9, 
   3.69759961475397*^9, 3.697602719732797*^9, {3.697612454137001*^9, 
   3.6976124786782722`*^9}, 3.6976161519248233`*^9, 3.697631189352126*^9, 
   3.697631459716313*^9, 3.6976316820800033`*^9, 3.697641234494337*^9, 
   3.6976412905942016`*^9, 3.69764421317813*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"convert", " ", "to", " ", "I22", " ", "and", " ", "I4"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.697631738797825*^9, 3.6976317435820713`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<wt4_rules_to_i31_i4.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975995688855553`*^9, 3.697599593032262*^9}, {
  3.697630658864037*^9, 3.697630665415249*^9}, {3.6976309907138023`*^9, 
  3.6976309912302465`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCoeff", "[", "rule13to31", "]"}]], "Input",
 CellChangeTimes->{{3.697533168654767*^9, 3.6975332150532827`*^9}, {
  3.697533285979505*^9, 3.697533290459104*^9}, {3.697533721440003*^9, 
  3.697533744270117*^9}, {3.697535132649744*^9, 3.69753513367642*^9}, {
  3.697540292159876*^9, 3.697540294414844*^9}, {3.697630994107314*^9, 
  3.6976310025521183`*^9}}],

Cell[BoxData["\<\"I_{1, 3}(a b c d e) & {} = I_{3, 1}( -[b a d c e] ) + {} \\\
\\\\\\ \\n & {} + I_{4}( [a b c d] )\"\>"], "Output",
 CellChangeTimes->{{3.697533171635413*^9, 3.697533215363018*^9}, {
   3.697533300515257*^9, 3.697533307945298*^9}, {3.6975333406152573`*^9, 
   3.6975333880920277`*^9}, 3.697533427442638*^9, 3.697533648447213*^9, {
   3.6975337266290493`*^9, 3.6975337445875263`*^9}, 3.69753435852728*^9, {
   3.697535123186822*^9, 3.6975351340025187`*^9}, 3.6975400947845793`*^9, {
   3.697540294889286*^9, 3.697540307098394*^9}, 3.697540705065556*^9, 
   3.697540739068193*^9, 3.697541515017982*^9, 3.6975415557781773`*^9, 
   3.6975548585650387`*^9, 3.6975569186779046`*^9, 3.6975633512331977`*^9, 
   3.6975995953930454`*^9, 3.697602638295951*^9, {3.697612453668228*^9, 
   3.6976124765214005`*^9}, 3.6976161399615936`*^9, 3.697631003068336*^9, 
   3.6976316694350753`*^9, 3.697641234622428*^9, 3.697641290727296*^9, 
   3.697644213326231*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCoeff", "[", "rule22to13and31", "]"}]], "Input",
 CellChangeTimes->{{3.697533787212222*^9, 3.697533798356614*^9}, {
   3.697535135779728*^9, 3.697535136468616*^9}, 3.697540313788288*^9, {
   3.697631006758732*^9, 3.6976310187389565`*^9}}],

Cell[BoxData["\<\"I_{2, 2}(a b c d e) & {} = I_{3, 1}( -[a b c d e] ) + {} \\\
\\\\\\ \\n & {} + I_{1, 3}( -[a b c d e] \\n - [a b c e d] )\"\>"], "Output",
 CellChangeTimes->{{3.6975337897078733`*^9, 3.6975337986814423`*^9}, 
   3.69753435948752*^9, 3.697535136773245*^9, 3.697540314495534*^9, 
   3.6975407406765003`*^9, 3.697541515108055*^9, 3.697541555866744*^9, 
   3.6975548609194374`*^9, 3.697556918834156*^9, 3.6975633512644477`*^9, 
   3.6975995960039005`*^9, 3.6976026388272247`*^9, {3.697612453715104*^9, 
   3.697612476552635*^9}, 3.697616140633462*^9, 3.6976310197707777`*^9, 
   3.6976316699975777`*^9, 3.6976412346564517`*^9, 3.6976412907703266`*^9, 
   3.697644213376266*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCoeff", "[", "rule31to22", "]"}]], "Input",
 CellChangeTimes->{{3.6975338102513113`*^9, 3.697533813219574*^9}, {
  3.697631023038546*^9, 3.6976310309360657`*^9}}],

Cell[BoxData["\<\"I_{3, 1}(a b c d e) & {} = \\\\frac{1}{2} I_{2, 2}( [a b c \
e d] \\n - [a b c d e] )\"\>"], "Output",
 CellChangeTimes->{
  3.697533813492608*^9, 3.6975343609547977`*^9, 3.697535138708061*^9, 
   3.697540321731565*^9, 3.697540741624073*^9, 3.6975415151696863`*^9, 
   3.6975415559373913`*^9, 3.697554861546013*^9, 3.697556918959159*^9, 
   3.697563351295698*^9, 3.6975995967226553`*^9, 3.6976026409072394`*^9, {
   3.697612453730729*^9, 3.6976124765838814`*^9}, 3.6976161411661606`*^9, 
   3.6976310312016478`*^9, 3.697631670466318*^9, 3.6976412346854725`*^9, 
   3.697641290799347*^9, 3.6976442134092875`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Apply", " ", "these", " ", "rules", " ", "to", " ", "write", " ", 
    "I11111", " ", "as", " ", "I311"}], ",", " ", 
   RowBox[{"I32", " ", "and", " ", "I5"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697529241868978*^9, 3.697529243537937*^9}, {
  3.697556125326988*^9, 3.697556139527169*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out4AllNLoweras22and4", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"out4AllNLower", "/.", "rule22to13and31"}], "/.", 
       "rule13to31"}], "/.", "rule31to22"}], "/.", "canonicalCR"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.671372160128628*^9, 3.671372174663937*^9}, {
   3.6713723371125727`*^9, 3.6713724219982147`*^9}, {3.671372465261487*^9, 
   3.6713724679748373`*^9}, {3.6713726009752693`*^9, 3.671372625813992*^9}, {
   3.6975351977871447`*^9, 3.697535232842347*^9}, 3.697541072905052*^9, {
   3.697542343220536*^9, 3.697542364706523*^9}, {3.6975565765419846`*^9, 
   3.6975566149451275`*^9}, {3.6975569264195986`*^9, 3.697556928717916*^9}, {
   3.6976310480071497`*^9, 3.6976310714214954`*^9}, {3.6976311354782743`*^9, 
   3.697631165106877*^9}, {3.697631752354129*^9, 3.69763176408312*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out4AllNLoweras22and4gathered", " ", "=", " ", 
   RowBox[{"gatherIntegrals", "[", "out4AllNLoweras22and4", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.697541078808*^9, 3.697541102903522*^9}, {
  3.697542349764102*^9, 3.697542362019065*^9}, {3.6976310767384243`*^9, 
  3.697631081445033*^9}, {3.697631769319475*^9, 3.697631771711565*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "out4AllNLoweras22and4", "]"}]], "Input",
 CellChangeTimes->{{3.697542270714327*^9, 3.697542278373323*^9}, {
  3.697542353489497*^9, 3.697542355754746*^9}, {3.697631085121324*^9, 
  3.6976310852150583`*^9}, {3.6976317806716843`*^9, 3.697631781077937*^9}}],

Cell[BoxData["111"], "Output",
 CellChangeTimes->{{3.697542274962091*^9, 3.6975422790174093`*^9}, 
   3.697542366093031*^9, 3.697554868114072*^9, 3.6975565877881737`*^9, 
   3.697556934150905*^9, 3.6975633516707015`*^9, 3.697599604495513*^9, 
   3.6976026475818653`*^9, {3.697612453840123*^9, 3.6976124770057735`*^9}, 
   3.697616146529151*^9, 3.6976310859806643`*^9, {3.6976311497962217`*^9, 
   3.6976311671408443`*^9}, 3.6976316728739877`*^9, 3.6976317813295045`*^9, 
   3.6976412347965508`*^9, 3.697641290905422*^9, 3.6976442135273604`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt4DanAllNas22and4Precomputed", "  ", "==", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"in4Polylog", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"out4AllNLoweras22and4", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{"out4AllNLoweras22and4", "/.", 
           RowBox[{"a", "\[Rule]", "f"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "0"}], ",", 
        RowBox[{"f", "\[Rule]", "1"}]}], "}"}]}], "/.", "canonicalCR"}], "//",
     "Expand"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.69754229151503*^9, 3.6975423349585238`*^9}, {
   3.697542368989965*^9, 3.6975423825362864`*^9}, 3.697556938421156*^9, {
   3.697559779352412*^9, 3.697559780619249*^9}, {3.6976026488013225`*^9, 
   3.6976026601650906`*^9}, {3.6976027001466837`*^9, 3.697602714340189*^9}, {
   3.697612490667964*^9, 3.6976124910117364`*^9}, {3.6976312998448763`*^9, 
   3.6976313152025895`*^9}, {3.697631432237675*^9, 3.697631444108037*^9}, {
   3.6976316778117256`*^9, 3.697631679016344*^9}, {3.697631784457573*^9, 
   3.6976317924210353`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.697602714996428*^9, {3.6976124538713555`*^9, 3.6976124770214005`*^9}, 
   3.6976161473276033`*^9, 3.6976314445460763`*^9, {3.6976316737973795`*^9, 
   3.697631679547574*^9}, 3.6976318676740537`*^9, 3.6976412348285737`*^9, 
   3.6976412909364443`*^9, 3.697644213559383*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countIntegrals", "[", "out4AllNLoweras22and4gathered", 
  "]"}]], "Input",
 CellChangeTimes->{{3.697541104968307*^9, 3.697541115863147*^9}, {
   3.69763109400301*^9, 3.6976310966135473`*^9}, 3.6976318750077205`*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"90", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "c", ",", "d"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "c", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "d", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "c", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "c", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "c", ",", "d", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "c", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "d", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "d", ",", "c", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "e", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "e", ",", "c", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "e", ",", "b"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "e", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "b", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "Inf", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "Inf", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "b", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "b", ",", "d", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "d", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "d", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "d", ",", "b", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "d", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "e", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "Inf", ",", "e", ",", "d", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "c", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "c", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "e", ",", "a", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "e", ",", "c", ",", "a"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "Inf", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "Inf", ",", "c", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "c", ",", "b", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "c", ",", "b", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "c", ",", "e", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "c", ",", "e", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "c", ",", "Inf", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "c", ",", "Inf", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "c", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "b", ",", "c", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "b", ",", "c", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "b", ",", "d", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "b", ",", "d", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "b", ",", "Inf", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "b", ",", "Inf", ",", "c", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "b", ",", "a", ",", "d"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "b", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "b", ",", "d", ",", "a"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "b", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "d", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "d", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "Inf", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "Inf", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "Inf", ",", "b", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "c", ",", "Inf", ",", "d", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "c", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "e", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "b", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "b", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "c", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "c", ",", "b", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "e", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "e", ",", "b", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "c", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "c", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "c", ",", "b", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "c", ",", "d", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "d", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "d", ",", "a", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "d", ",", "b", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "4"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "e", ",", "d", ",", "c", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"21", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["5", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "e", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "Inf", ",", "c"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "c", ",", "d", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "c", ",", "e", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "d", ",", "e", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"4", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "c"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "e", ",", "c", ",", "d"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "e", ",", "Inf", ",", "c"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "Inf", ",", "b", ",", "d"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}]}], "}"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{90, {Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`Inf}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`Inf}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`c, $CellContext`d}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`c, $CellContext`Inf}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`d}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`e}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`c, \
$CellContext`d, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`c, \
$CellContext`e, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`c}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`d, \
$CellContext`c, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`e, \
$CellContext`a, $CellContext`c}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`e, \
$CellContext`c, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`b}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`Inf}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`Inf}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`b}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`d}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`b, \
$CellContext`a, $CellContext`d}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`b, \
$CellContext`d, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`b}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`e}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`d, \
$CellContext`b, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`d, \
$CellContext`e, $CellContext`a}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`e, \
$CellContext`a, $CellContext`d}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`Inf, $CellContext`e, \
$CellContext`d, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`c, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`c, \
$CellContext`Inf, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`e, \
$CellContext`a, $CellContext`c}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`e, \
$CellContext`c, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`Inf, \
$CellContext`a, $CellContext`c}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`Inf, \
$CellContext`c, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`c, $CellContext`b, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`c, $CellContext`b, \
$CellContext`Inf, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`c, $CellContext`e, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`c, $CellContext`e, \
$CellContext`Inf, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`c, $CellContext`Inf, \
$CellContext`a, $CellContext`e}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`c, $CellContext`Inf, \
$CellContext`e, $CellContext`a}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`b}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`b, $CellContext`c, \
$CellContext`a, $CellContext`Inf}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`b, $CellContext`c, \
$CellContext`Inf, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`b, $CellContext`d, \
$CellContext`a, $CellContext`Inf}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`b, $CellContext`d, \
$CellContext`Inf, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`b, $CellContext`Inf, \
$CellContext`a, $CellContext`c}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`b, $CellContext`Inf, \
$CellContext`c, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`b, \
$CellContext`a, $CellContext`d}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`b, \
$CellContext`a, $CellContext`Inf}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`b, \
$CellContext`d, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`b, \
$CellContext`Inf, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`d, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`d, \
$CellContext`Inf, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`Inf, \
$CellContext`a, $CellContext`b}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`Inf, \
$CellContext`a, $CellContext`d}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`Inf, \
$CellContext`b, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`c, $CellContext`Inf, \
$CellContext`d, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`b}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`d}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`d}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`b}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`e, $CellContext`d}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`b, \
$CellContext`a, $CellContext`e}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`b, \
$CellContext`e, $CellContext`a}]}], Rational[1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`c, \
$CellContext`a, $CellContext`b}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`c, \
$CellContext`b, $CellContext`a}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`e, \
$CellContext`a, $CellContext`b}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`e, \
$CellContext`b, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`c, \
$CellContext`a, $CellContext`b}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`c, \
$CellContext`a, $CellContext`d}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`c, \
$CellContext`b, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`c, \
$CellContext`d, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`d, \
$CellContext`a, $CellContext`b}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`d, \
$CellContext`a, $CellContext`c}]}], Rational[1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`d, \
$CellContext`b, $CellContext`a}]}], 
      Rational[-1, 4] $CellContext`IIi[{2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`e, $CellContext`d, \
$CellContext`c, $CellContext`a}]}]}}, {
    21, {Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`c, \
$CellContext`e}]}], Rational[5, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`d, \
$CellContext`Inf}]}], (-2) $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`e, \
$CellContext`Inf}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`Inf, \
$CellContext`c}]}], 2 $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`d}]}], -$CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`e}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`d, \
$CellContext`Inf}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`e, \
$CellContext`Inf}]}], -$CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`Inf, \
$CellContext`b}]}], -$CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`c, \
$CellContext`e}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`e, \
$CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`b}]}], 4 $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`c}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`c, \
$CellContext`d}]}], Rational[1, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`d, \
$CellContext`Inf}]}], Rational[-3, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`b}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`c}]}], 
      $CellContext`IIi[{4}, {
        $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`d}]}], (-2) $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`e}]}], 2 $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`c, \
$CellContext`d}]}], Rational[3, 2] $CellContext`IIi[{4}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`c, \
$CellContext`e}]}]}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6976124770995116`*^9, 3.697616148610265*^9, 3.6976310971141596`*^9, {
   3.6976311450175066`*^9, 3.697631153017918*^9}, 3.6976314472819486`*^9, 
   3.697631680563813*^9, 3.6976318755561295`*^9, 3.697641234887615*^9, 
   3.6976412909954853`*^9, 3.6976442136194315`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texCountIntegrals", "[", "out4AllNLoweras22and4gathered", 
  "]"}]], "Input",
 CellChangeTimes->{{3.697541176944091*^9, 3.697541183844907*^9}, 
   3.697631180296958*^9, 3.697631880357469*^9}],

Cell[BoxData["\<\"Integral & Number in expression \\\\\\\\ \\n$ I_{2, 2} $ & \
90 \\\\\\\\ \\n$ I_{4} $ & 21 \\\\\\\\ \\nTotal & 111\"\>"], "Output",
 CellChangeTimes->{
  3.697541184578389*^9, 3.6975415625748787`*^9, 3.6975423881706247`*^9, 
   3.697554872942132*^9, 3.697556942533373*^9, 3.6975633519519544`*^9, 
   3.697599612345704*^9, 3.697602717279029*^9, {3.6976124540588703`*^9, 
   3.697612477115136*^9}, 3.6976161496571493`*^9, 3.6976311809389687`*^9, 
   3.6976314572767124`*^9, 3.697631681126315*^9, 3.6976318808730392`*^9, 
   3.6976412349276433`*^9, 3.697641291053527*^9, 3.6976442136614676`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegralsByCoeff", "[", 
  RowBox[{
   RowBox[{"4", "*", "out4AllNLoweras22and4"}], "//", "Expand"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6975412338845387`*^9, 3.6975412460026407`*^9}, {
  3.697541316714067*^9, 3.697541324473263*^9}, {3.697631183065037*^9, 
  3.6976311886958523`*^9}, {3.6976318841556644`*^9, 3.6976319258510995`*^9}}],

Cell[BoxData["\<\"I_{2, 2}( [b d a c \\\\infty] \\n - [b d a e \\\\infty] \\n \
- [b d a \\\\infty c] \\n + [b d a \\\\infty e] \\n - [b e a c d] \\n + [b e \
a c \\\\infty] \\n + [b e a d c] \\n - [b e a \\\\infty c] \\n + [b \\\\infty \
c a d] \\n - [b \\\\infty c a e] \\n - [b \\\\infty c d a] \\n + [b \\\\infty \
c e a] \\n - [b \\\\infty d a c] \\n + [b \\\\infty d c a] \\n - [b \\\\infty \
e a c] \\n + [b \\\\infty e c a] \\n - [c d a b e] \\n + [c d a e b] \\n - [c \
d a e \\\\infty] \\n + [c d a \\\\infty e] \\n - [c e a b \\\\infty] \\n + [c \
e a d \\\\infty] \\n + [c e a \\\\infty b] \\n - [c e a \\\\infty d] \\n + 2 \
[c \\\\infty b a d] \\n - 2 [c \\\\infty b d a] \\n + [c \\\\infty d a b] \\n \
+ [c \\\\infty d a e] \\n - [c \\\\infty d b a] \\n - [c \\\\infty d e a] \\n \
+ 2 [c \\\\infty e a d] \\n - 2 [c \\\\infty e d a] \\n + [d b c a \\\\infty] \
\\n - [d b c \\\\infty a] \\n + [d b e a c] \\n - [d b e c a] \\n + [d b \
\\\\infty a c] \\n - [d b \\\\infty c a] \\n + [d c b a \\\\infty] \\n - [d c \
b \\\\infty a] \\n + [d c e a \\\\infty] \\n - [d c e \\\\infty a] \\n + [d c \
\\\\infty a e] \\n - [d c \\\\infty e a] \\n - 2 [d \\\\infty a b c] \\n + 2 \
[d \\\\infty a b e] \\n + 2 [d \\\\infty a c b] \\n - 2 [d \\\\infty a e b] \
\\n - [e b c a \\\\infty] \\n + [e b c \\\\infty a] \\n - [e b d a \\\\infty] \
\\n + [e b d \\\\infty a] \\n - [e b \\\\infty a c] \\n + [e b \\\\infty c a] \
\\n - [e c b a d] \\n + [e c b a \\\\infty] \\n + [e c b d a] \\n - [e c b \\\
\\infty a] \\n + [e c d a \\\\infty] \\n - [e c d \\\\infty a] \\n + [e c \
\\\\infty a b] \\n - [e c \\\\infty a d] \\n - [e c \\\\infty b a] \\n + [e c \
\\\\infty d a] \\n - [e \\\\infty a b c] \\n - [e \\\\infty a b d] \\n + [e \
\\\\infty a c b] \\n + [e \\\\infty a d b] \\n + 2 [\\\\infty b a c d] \\n - \
2 [\\\\infty b a d c] \\n + 2 [\\\\infty b a d e] \\n - 2 [\\\\infty b a e d] \
\\n - [\\\\infty c a b d] \\n + [\\\\infty c a d b] \\n + [\\\\infty c a d e] \
\\n - [\\\\infty c a e d] \\n + [\\\\infty d b a e] \\n - [\\\\infty d b e a] \
\\n + 2 [\\\\infty d c a b] \\n - 2 [\\\\infty d c b a] \\n + [\\\\infty d e \
a b] \\n - [\\\\infty d e b a] \\n - [\\\\infty e c a b] \\n + [\\\\infty e c \
a d] \\n + [\\\\infty e c b a] \\n - [\\\\infty e c d a] \\n - [\\\\infty e d \
a b] \\n + [\\\\infty e d a c] \\n + [\\\\infty e d b a] \\n - [\\\\infty e d \
c a] ) + {} \\\\\\\\ \\n & {} + I_{4}( 2 [a b c e] \\n + 10 [a b d \\\\infty] \
\\n - 8 [a b e \\\\infty] \\n + 4 [a b \\\\infty c] \\n + 8 [a c b d] \\n - 4 \
[a c b e] \\n + 4 [a c d \\\\infty] \\n + 4 [a c e \\\\infty] \\n - 4 [a c \\\
\\infty b] \\n - 4 [a d c e] \\n + 4 [a d e \\\\infty] \\n + 2 [a d \\\\infty \
b] \\n + 16 [a d \\\\infty c] \\n + 4 [a e c d] \\n + 2 [a e d \\\\infty] \\n \
- 6 [a e \\\\infty b] \\n + 4 [a e \\\\infty c] \\n + 4 [a \\\\infty b d] \\n \
- 8 [a \\\\infty b e] \\n + 8 [a \\\\infty c d] \\n + 6 [a \\\\infty c e] )\"\
\>"], "Output",
 CellChangeTimes->{
  3.697541248314834*^9, 3.697541326371251*^9, 3.697541565501934*^9, 
   3.697554878556632*^9, 3.697556957000516*^9, 3.697563353327479*^9, 
   3.69759961475397*^9, 3.697602719732797*^9, {3.697612454137001*^9, 
   3.6976124786782722`*^9}, 3.6976161519248233`*^9, 3.697631189352126*^9, 
   3.697631459716313*^9, 3.6976316820800033`*^9, {3.697631888722457*^9, 
   3.697631926835442*^9}, 3.6976412355781174`*^9, 3.6976412916949806`*^9, 
   3.6976442143069296`*^9}]
}, Open  ]]
},
WindowSize->{752, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 175, 3, 30, "Input"],
Cell[735, 25, 232, 6, 30, "Input"],
Cell[970, 33, 17466, 472, 1716, "Input"],
Cell[18439, 507, 625, 14, 50, "Input"],
Cell[19067, 523, 222, 5, 30, "Input"],
Cell[19292, 530, 1141, 30, 50, "Input"],
Cell[CellGroupData[{
Cell[20458, 564, 441, 10, 30, "Input"],
Cell[20902, 576, 653, 8, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21592, 589, 1015, 19, 50, "Input"],
Cell[22610, 610, 431, 6, 44, "Output"]
}, Open  ]],
Cell[23056, 619, 945, 19, 30, "Input"],
Cell[24004, 640, 625, 15, 30, "Input"],
Cell[CellGroupData[{
Cell[24654, 659, 571, 13, 30, "Input"],
Cell[25228, 674, 564, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25829, 687, 1092, 24, 69, "Input"],
Cell[26924, 713, 320, 5, 30, "Output"]
}, Open  ]],
Cell[27259, 721, 994, 15, 30, "Input"],
Cell[CellGroupData[{
Cell[28278, 740, 232, 4, 30, "Input"],
Cell[28513, 746, 34397, 856, 101, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62947, 1607, 230, 3, 30, "Input"],
Cell[63180, 1612, 930, 13, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64147, 1630, 740, 12, 30, "Input"],
Cell[64890, 1644, 2194, 29, 1209, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67121, 1678, 777, 12, 30, "Input"],
Cell[67901, 1692, 2004, 26, 1209, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69942, 1723, 778, 12, 30, "Input"],
Cell[70723, 1737, 2513, 33, 1209, "Output"]
}, Open  ]],
Cell[73251, 1773, 378, 7, 30, "Input"],
Cell[73632, 1782, 343, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[74000, 1794, 387, 6, 30, "Input"],
Cell[74390, 1802, 963, 13, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75390, 1820, 271, 4, 30, "Input"],
Cell[75664, 1826, 691, 9, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76392, 1840, 195, 3, 30, "Input"],
Cell[76590, 1845, 627, 9, 50, "Output"]
}, Open  ]],
Cell[77232, 1857, 362, 8, 30, "Input"],
Cell[77597, 1867, 810, 16, 50, "Input"],
Cell[CellGroupData[{
Cell[78432, 1887, 220, 4, 30, "Input"],
Cell[78655, 1893, 174, 3, 30, "Output"]
}, Open  ]],
Cell[78844, 1899, 334, 7, 30, "Input"],
Cell[CellGroupData[{
Cell[79203, 1910, 245, 4, 30, "Input"],
Cell[79451, 1916, 545, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80033, 1928, 1085, 23, 69, "Input"],
Cell[81121, 1953, 328, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81486, 1963, 214, 4, 30, "Input"],
Cell[81703, 1969, 35601, 886, 53, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117341, 2860, 193, 4, 30, "Input"],
Cell[117537, 2866, 585, 8, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118159, 2879, 318, 7, 30, "Input"],
Cell[118480, 2888, 2189, 29, 1266, "Output"]
}, Open  ]],
Cell[120684, 2920, 197, 4, 30, "Input"],
Cell[120884, 2926, 343, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[121252, 2938, 387, 6, 30, "Input"],
Cell[121642, 2946, 963, 13, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122642, 2964, 271, 4, 30, "Input"],
Cell[122916, 2970, 691, 9, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123644, 2984, 195, 3, 30, "Input"],
Cell[123842, 2989, 629, 9, 50, "Output"]
}, Open  ]],
Cell[124486, 3001, 362, 8, 30, "Input"],
Cell[124851, 3011, 896, 17, 50, "Input"],
Cell[125750, 3030, 380, 7, 30, "Input"],
Cell[CellGroupData[{
Cell[126155, 3041, 293, 4, 30, "Input"],
Cell[126451, 3047, 544, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127032, 3059, 1137, 24, 69, "Input"],
Cell[128172, 3085, 328, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128537, 3095, 239, 4, 30, "Input"],
Cell[128779, 3101, 61763, 1524, 53, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190579, 4630, 215, 4, 30, "Input"],
Cell[190797, 4636, 610, 8, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191444, 4649, 368, 7, 30, "Input"],
Cell[191815, 4658, 3434, 45, 2121, "Output"]
}, Open  ]]
}
]
*)



==> calculations/wt4_dan_precomputed.m <==
wt4DanAllNLoweras31and4Precomputed = (
 + 1/2 IIi[{4}, {cri[{a, b, c, e}]}]
 + 5/2 IIi[{4}, {cri[{a, b, d, Inf}]}]
 - 2 IIi[{4}, {cri[{a, b, e, Inf}]}]
 + IIi[{4}, {cri[{a, b, Inf, c}]}]
 + 2 IIi[{4}, {cri[{a, c, b, d}]}]
 - IIi[{4}, {cri[{a, c, b, e}]}]
 + IIi[{4}, {cri[{a, c, d, Inf}]}]
 + IIi[{4}, {cri[{a, c, e, Inf}]}]
 - IIi[{4}, {cri[{a, c, Inf, b}]}]
 - IIi[{4}, {cri[{a, d, c, e}]}]
 + IIi[{4}, {cri[{a, d, e, Inf}]}]
 + 1/2 IIi[{4}, {cri[{a, d, Inf, b}]}]
 + 4 IIi[{4}, {cri[{a, d, Inf, c}]}]
 + IIi[{4}, {cri[{a, e, c, d}]}]
 + 1/2 IIi[{4}, {cri[{a, e, d, Inf}]}]
 - 3/2 IIi[{4}, {cri[{a, e, Inf, b}]}]
 + IIi[{4}, {cri[{a, e, Inf, c}]}]
 + IIi[{4}, {cri[{a, Inf, b, d}]}]
 - 2 IIi[{4}, {cri[{a, Inf, b, e}]}]
 + 2 IIi[{4}, {cri[{a, Inf, c, d}]}]
 + 3/2 IIi[{4}, {cri[{a, Inf, c, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, d, a, Inf, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, d, a, Inf, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, e, a, d, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, e, a, Inf, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, Inf, c, a, d}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, Inf, c, a, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, Inf, d, a, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, Inf, e, a, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{c, d, a, b, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, d, a, Inf, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{c, e, a, b, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, e, a, d, Inf}]}]
 - IIi[{3, 1}, {cri[{c, Inf, b, a, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, Inf, d, a, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, Inf, d, a, e}]}]
 - IIi[{3, 1}, {cri[{c, Inf, e, a, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, b, c, a, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, b, e, a, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, b, Inf, a, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, c, b, a, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, c, e, a, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, c, Inf, a, e}]}]
 + IIi[{3, 1}, {cri[{d, Inf, a, b, c}]}]
 - IIi[{3, 1}, {cri[{d, Inf, a, b, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, b, c, a, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, b, d, a, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, b, Inf, a, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, c, b, a, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, c, b, a, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, c, d, a, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, c, Inf, a, b}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, c, Inf, a, d}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, Inf, a, b, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, Inf, a, d, b}]}]
 + IIi[{3, 1}, {cri[{Inf, b, a, d, c}]}]
 - IIi[{3, 1}, {cri[{Inf, b, a, d, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, c, a, b, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, c, a, d, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, d, b, a, e}]}]
 - IIi[{3, 1}, {cri[{Inf, d, c, a, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, d, e, a, b}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, e, c, a, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, e, c, a, d}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, e, d, a, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, e, d, a, c}]}] );
 
 wt4DanAllNPrecomputed = (
 + 1/2 IIi[{4}, {cri[{0, b, c, d}]}]
 - 1/2 IIi[{4}, {cri[{0, b, c, e}]}]
 - 2 IIi[{4}, {cri[{0, b, d, Inf}]}]
 + 2 IIi[{4}, {cri[{0, b, e, Inf}]}]
 - 3/2 IIi[{4}, {cri[{0, c, b, d}]}]
 + 1/2 IIi[{4}, {cri[{0, c, b, e}]}]
 - IIi[{4}, {cri[{0, c, e, Inf}]}]
 + IIi[{4}, {cri[{0, c, Inf, b}]}]
 - 1/2 IIi[{4}, {cri[{0, d, b, e}]}]
 + 3/2 IIi[{4}, {cri[{0, d, c, e}]}]
 - IIi[{4}, {cri[{0, d, e, Inf}]}]
 - IIi[{4}, {cri[{0, d, Inf, b}]}]
 - 3 IIi[{4}, {cri[{0, d, Inf, c}]}]
 + 1/2 IIi[{4}, {cri[{0, e, b, d}]}]
 - 1/2 IIi[{4}, {cri[{0, e, c, d}]}]
 + IIi[{4}, {cri[{0, e, Inf, b}]}]
 - 1/2 IIi[{4}, {cri[{0, Inf, b, d}]}]
 + 3/2 IIi[{4}, {cri[{0, Inf, b, e}]}]
 - 3/2 IIi[{4}, {cri[{0, Inf, c, d}]}]
 - 3/2 IIi[{4}, {cri[{0, Inf, c, e}]}]
 - 1/2 IIi[{4}, {cri[{1, b, c, d}]}]
 + 1/2 IIi[{4}, {cri[{1, b, c, e}]}]
 + 2 IIi[{4}, {cri[{1, b, d, Inf}]}]
 - 2 IIi[{4}, {cri[{1, b, e, Inf}]}]
 + 3/2 IIi[{4}, {cri[{1, c, b, d}]}]
 - 1/2 IIi[{4}, {cri[{1, c, b, e}]}]
 + IIi[{4}, {cri[{1, c, e, Inf}]}]
 - IIi[{4}, {cri[{1, c, Inf, b}]}]
 + 1/2 IIi[{4}, {cri[{1, d, b, e}]}]
 - 3/2 IIi[{4}, {cri[{1, d, c, e}]}]
 + IIi[{4}, {cri[{1, d, e, Inf}]}]
 + IIi[{4}, {cri[{1, d, Inf, b}]}]
 + 3 IIi[{4}, {cri[{1, d, Inf, c}]}]
 - 1/2 IIi[{4}, {cri[{1, e, b, d}]}]
 + 1/2 IIi[{4}, {cri[{1, e, c, d}]}]
 - IIi[{4}, {cri[{1, e, Inf, b}]}]
 + 1/2 IIi[{4}, {cri[{1, Inf, b, d}]}]
 - 3/2 IIi[{4}, {cri[{1, Inf, b, e}]}]
 + 3/2 IIi[{4}, {cri[{1, Inf, c, d}]}]
 + 3/2 IIi[{4}, {cri[{1, Inf, c, e}]}]
 + 1/2 IIi[{1, 3}, {cri[{b, d, 0, c, e}]}]
 - 1/2 IIi[{1, 3}, {cri[{b, d, 1, c, e}]}]
 + 1/2 IIi[{1, 3}, {cri[{b, e, 0, d, Inf}]}]
 - 1/2 IIi[{1, 3}, {cri[{b, e, 1, d, Inf}]}]
 - 1/2 IIi[{1, 3}, {cri[{c, d, 0, b, Inf}]}]
 + 1/2 IIi[{1, 3}, {cri[{c, d, 1, b, Inf}]}]
 + 1/2 IIi[{1, 3}, {cri[{c, e, 0, b, d}]}]
 - IIi[{1, 3}, {cri[{c, e, 0, d, Inf}]}]
 - 1/2 IIi[{1, 3}, {cri[{c, e, 1, b, d}]}]
 + IIi[{1, 3}, {cri[{c, e, 1, d, Inf}]}]
 + IIi[{1, 3}, {cri[{d, Inf, 0, b, c}]}]
 - IIi[{1, 3}, {cri[{d, Inf, 1, b, c}]}]
 - 1/2 IIi[{1, 3}, {cri[{e, Inf, 0, b, c}]}]
 - 1/2 IIi[{1, 3}, {cri[{e, Inf, 0, b, d}]}]
 + 1/2 IIi[{1, 3}, {cri[{e, Inf, 1, b, c}]}]
 + 1/2 IIi[{1, 3}, {cri[{e, Inf, 1, b, d}]}]
 - 1/2 IIi[{1, 3}, {cri[{Inf, b, 0, c, e}]}]
 + IIi[{1, 3}, {cri[{Inf, b, 0, d, c}]}]
 - 1/2 IIi[{1, 3}, {cri[{Inf, b, 0, e, c}]}]
 + 1/2 IIi[{1, 3}, {cri[{Inf, b, 1, c, e}]}]
 - IIi[{1, 3}, {cri[{Inf, b, 1, d, c}]}]
 + 1/2 IIi[{1, 3}, {cri[{Inf, b, 1, e, c}]}]
 - 1/2 IIi[{1, 3}, {cri[{Inf, c, 0, b, d}]}]
 + 1/2 IIi[{1, 3}, {cri[{Inf, c, 0, d, e}]}]
 + 1/2 IIi[{1, 3}, {cri[{Inf, c, 1, b, d}]}]
 - 1/2 IIi[{1, 3}, {cri[{Inf, c, 1, d, e}]}]
 + 1/2 IIi[{2, 2}, {cri[{b, d, 0, c, e}]}]
 + 1/2 IIi[{2, 2}, {cri[{b, d, 0, Inf, c}]}]
 - 1/2 IIi[{2, 2}, {cri[{b, d, 1, c, e}]}]
 - 1/2 IIi[{2, 2}, {cri[{b, d, 1, Inf, c}]}]
 - 1/2 IIi[{2, 2}, {cri[{b, e, 0, Inf, c}]}]
 + 1/2 IIi[{2, 2}, {cri[{b, e, 1, Inf, c}]}]
 + 1/2 IIi[{2, 2}, {cri[{c, d, 0, Inf, e}]}]
 - 1/2 IIi[{2, 2}, {cri[{c, d, 1, Inf, e}]}]
 + 1/2 IIi[{2, 2}, {cri[{c, e, 0, b, Inf}]}]
 - 1/2 IIi[{2, 2}, {cri[{c, e, 0, d, Inf}]}]
 - 1/2 IIi[{2, 2}, {cri[{c, e, 1, b, Inf}]}]
 + 1/2 IIi[{2, 2}, {cri[{c, e, 1, d, Inf}]}]
 + IIi[{2, 2}, {cri[{d, Inf, 0, b, c}]}]
 + 1/2 IIi[{2, 2}, {cri[{d, Inf, 0, b, e}]}]
 - IIi[{2, 2}, {cri[{d, Inf, 1, b, c}]}]
 - 1/2 IIi[{2, 2}, {cri[{d, Inf, 1, b, e}]}]
 - 1/2 IIi[{2, 2}, {cri[{e, Inf, 0, b, c}]}]
 - 1/2 IIi[{2, 2}, {cri[{e, Inf, 0, d, b}]}]
 + 1/2 IIi[{2, 2}, {cri[{e, Inf, 0, d, c}]}]
 + 1/2 IIi[{2, 2}, {cri[{e, Inf, 1, b, c}]}]
 + 1/2 IIi[{2, 2}, {cri[{e, Inf, 1, d, b}]}]
 - 1/2 IIi[{2, 2}, {cri[{e, Inf, 1, d, c}]}]
 - 1/2 IIi[{2, 2}, {cri[{Inf, b, 0, c, e}]}]
 + 1/2 IIi[{2, 2}, {cri[{Inf, b, 0, d, c}]}]
 - 1/2 IIi[{2, 2}, {cri[{Inf, b, 0, e, c}]}]
 + 1/2 IIi[{2, 2}, {cri[{Inf, b, 1, c, e}]}]
 - 1/2 IIi[{2, 2}, {cri[{Inf, b, 1, d, c}]}]
 + 1/2 IIi[{2, 2}, {cri[{Inf, b, 1, e, c}]}]
 + 1/2 IIi[{2, 2}, {cri[{Inf, c, 0, b, d}]}]
 + IIi[{2, 2}, {cri[{Inf, c, 0, d, e}]}]
 - 1/2 IIi[{2, 2}, {cri[{Inf, c, 1, b, d}]}]
 - IIi[{2, 2}, {cri[{Inf, c, 1, d, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, d, 0, c, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, d, 0, Inf, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, d, 1, c, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, d, 1, Inf, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, e, 0, d, c}]}]
 - IIi[{3, 1}, {cri[{b, e, 0, Inf, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, e, 1, d, c}]}]
 + IIi[{3, 1}, {cri[{b, e, 1, Inf, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, d, 0, b, e}]}]
 + IIi[{3, 1}, {cri[{c, d, 0, Inf, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{c, d, 1, b, e}]}]
 - IIi[{3, 1}, {cri[{c, d, 1, Inf, e}]}]
 + 3/2 IIi[{3, 1}, {cri[{d, Inf, 0, b, e}]}]
 - 3/2 IIi[{3, 1}, {cri[{d, Inf, 1, b, e}]}]
 - IIi[{3, 1}, {cri[{e, Inf, 0, b, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, Inf, 0, d, c}]}]
 + IIi[{3, 1}, {cri[{e, Inf, 1, b, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, Inf, 1, d, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, b, 0, c, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, b, 0, d, c}]}]
 + IIi[{3, 1}, {cri[{Inf, b, 0, d, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, b, 0, e, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, b, 1, c, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, b, 1, d, c}]}]
 - IIi[{3, 1}, {cri[{Inf, b, 1, d, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, b, 1, e, c}]}]
 + 3/2 IIi[{3, 1}, {cri[{Inf, c, 0, d, e}]}]
 - 3/2 IIi[{3, 1}, {cri[{Inf, c, 1, d, e}]}]
 + IIi[{1, 1, 1, 1}, {cri[{Inf, 0, 1, b, c, d, e}]}] );
 
wt4DanAllNas31and4Precomputed = (
 - 1/2 IIi[{4}, {cri[{0, b, c, e}]}]
 - 5/2 IIi[{4}, {cri[{0, b, d, Inf}]}]
 + 2 IIi[{4}, {cri[{0, b, e, Inf}]}]
 - IIi[{4}, {cri[{0, b, Inf, c}]}]
 - 2 IIi[{4}, {cri[{0, c, b, d}]}]
 + IIi[{4}, {cri[{0, c, b, e}]}]
 - IIi[{4}, {cri[{0, c, d, Inf}]}]
 - IIi[{4}, {cri[{0, c, e, Inf}]}]
 + IIi[{4}, {cri[{0, c, Inf, b}]}]
 + IIi[{4}, {cri[{0, d, c, e}]}]
 - IIi[{4}, {cri[{0, d, e, Inf}]}]
 - 1/2 IIi[{4}, {cri[{0, d, Inf, b}]}]
 - 4 IIi[{4}, {cri[{0, d, Inf, c}]}]
 - IIi[{4}, {cri[{0, e, c, d}]}]
 - 1/2 IIi[{4}, {cri[{0, e, d, Inf}]}]
 + 3/2 IIi[{4}, {cri[{0, e, Inf, b}]}]
 - IIi[{4}, {cri[{0, e, Inf, c}]}]
 - IIi[{4}, {cri[{0, Inf, b, d}]}]
 + 2 IIi[{4}, {cri[{0, Inf, b, e}]}]
 - 2 IIi[{4}, {cri[{0, Inf, c, d}]}]
 - 3/2 IIi[{4}, {cri[{0, Inf, c, e}]}]
 + 1/2 IIi[{4}, {cri[{1, b, c, e}]}]
 + 5/2 IIi[{4}, {cri[{1, b, d, Inf}]}]
 - 2 IIi[{4}, {cri[{1, b, e, Inf}]}]
 + IIi[{4}, {cri[{1, b, Inf, c}]}]
 + 2 IIi[{4}, {cri[{1, c, b, d}]}]
 - IIi[{4}, {cri[{1, c, b, e}]}]
 + IIi[{4}, {cri[{1, c, d, Inf}]}]
 + IIi[{4}, {cri[{1, c, e, Inf}]}]
 - IIi[{4}, {cri[{1, c, Inf, b}]}]
 - IIi[{4}, {cri[{1, d, c, e}]}]
 + IIi[{4}, {cri[{1, d, e, Inf}]}]
 + 1/2 IIi[{4}, {cri[{1, d, Inf, b}]}]
 + 4 IIi[{4}, {cri[{1, d, Inf, c}]}]
 + IIi[{4}, {cri[{1, e, c, d}]}]
 + 1/2 IIi[{4}, {cri[{1, e, d, Inf}]}]
 - 3/2 IIi[{4}, {cri[{1, e, Inf, b}]}]
 + IIi[{4}, {cri[{1, e, Inf, c}]}]
 + IIi[{4}, {cri[{1, Inf, b, d}]}]
 - 2 IIi[{4}, {cri[{1, Inf, b, e}]}]
 + 2 IIi[{4}, {cri[{1, Inf, c, d}]}]
 + 3/2 IIi[{4}, {cri[{1, Inf, c, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, d, 0, Inf, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, d, 0, Inf, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, d, 1, Inf, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, d, 1, Inf, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, e, 0, d, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, e, 0, Inf, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, e, 1, d, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, e, 1, Inf, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, Inf, c, 0, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, Inf, c, 0, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, Inf, c, 1, d}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, Inf, c, 1, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, Inf, d, 0, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, Inf, d, 1, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{b, Inf, e, 0, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{b, Inf, e, 1, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, d, 0, b, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{c, d, 0, Inf, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{c, d, 1, b, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, d, 1, Inf, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, e, 0, b, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{c, e, 0, d, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{c, e, 1, b, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, e, 1, d, Inf}]}]
 + IIi[{3, 1}, {cri[{c, Inf, b, 0, d}]}]
 - IIi[{3, 1}, {cri[{c, Inf, b, 1, d}]}]
 + 1/2 IIi[{3, 1}, {cri[{c, Inf, d, 0, b}]}]
 + 1/2 IIi[{3, 1}, {cri[{c, Inf, d, 0, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, Inf, d, 1, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{c, Inf, d, 1, e}]}]
 + IIi[{3, 1}, {cri[{c, Inf, e, 0, d}]}]
 - IIi[{3, 1}, {cri[{c, Inf, e, 1, d}]}]
 + 1/2 IIi[{3, 1}, {cri[{d, b, c, 0, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, b, c, 1, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{d, b, e, 0, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, b, e, 1, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{d, b, Inf, 0, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, b, Inf, 1, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{d, c, b, 0, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, c, b, 1, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{d, c, e, 0, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, c, e, 1, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{d, c, Inf, 0, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{d, c, Inf, 1, e}]}]
 - IIi[{3, 1}, {cri[{d, Inf, 0, b, c}]}]
 + IIi[{3, 1}, {cri[{d, Inf, 0, b, e}]}]
 + IIi[{3, 1}, {cri[{d, Inf, 1, b, c}]}]
 - IIi[{3, 1}, {cri[{d, Inf, 1, b, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, b, c, 0, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, b, c, 1, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, b, d, 0, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, b, d, 1, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, b, Inf, 0, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, b, Inf, 1, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, c, b, 0, d}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, c, b, 0, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, c, b, 1, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, c, b, 1, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, c, d, 0, Inf}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, c, d, 1, Inf}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, c, Inf, 0, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, c, Inf, 0, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, c, Inf, 1, b}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, c, Inf, 1, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, Inf, 0, b, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, Inf, 0, d, b}]}]
 + 1/2 IIi[{3, 1}, {cri[{e, Inf, 1, b, c}]}]
 - 1/2 IIi[{3, 1}, {cri[{e, Inf, 1, d, b}]}]
 - IIi[{3, 1}, {cri[{Inf, b, 0, d, c}]}]
 + IIi[{3, 1}, {cri[{Inf, b, 0, d, e}]}]
 + IIi[{3, 1}, {cri[{Inf, b, 1, d, c}]}]
 - IIi[{3, 1}, {cri[{Inf, b, 1, d, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, c, 0, b, d}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, c, 0, d, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, c, 1, b, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, c, 1, d, e}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, d, b, 0, e}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, d, b, 1, e}]}]
 + IIi[{3, 1}, {cri[{Inf, d, c, 0, b}]}]
 - IIi[{3, 1}, {cri[{Inf, d, c, 1, b}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, d, e, 0, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, d, e, 1, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, e, c, 0, b}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, e, c, 0, d}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, e, c, 1, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, e, c, 1, d}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, e, d, 0, b}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, e, d, 0, c}]}]
 + 1/2 IIi[{3, 1}, {cri[{Inf, e, d, 1, b}]}]
 - 1/2 IIi[{3, 1}, {cri[{Inf, e, d, 1, c}]}]
 + IIi[{1, 1, 1, 1}, {cri[{Inf, 0, 1, b, c, d, e}]}] );
 
wt4DanAllNas22and4Precomputed = (
- 1/2 IIi[{4}, {cri[{0, b, c, e}]}] 
 - 5/2 IIi[{4}, {cri[{0, b, d, Inf}]}] 
 + 2 IIi[{4}, {cri[{0, b, e, Inf}]}] 
 - IIi[{4}, {cri[{0, b, Inf, c}]}] 
 - 2 IIi[{4}, {cri[{0, c, b, d}]}] 
 + IIi[{4}, {cri[{0, c, b, e}]}] 
 - IIi[{4}, {cri[{0, c, d, Inf}]}] 
 - IIi[{4}, {cri[{0, c, e, Inf}]}] 
 + IIi[{4}, {cri[{0, c, Inf, b}]}] 
 + IIi[{4}, {cri[{0, d, c, e}]}] 
 - IIi[{4}, {cri[{0, d, e, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{0, d, Inf, b}]}] 
 - 4 IIi[{4}, {cri[{0, d, Inf, c}]}] 
 - IIi[{4}, {cri[{0, e, c, d}]}] 
 - 1/2 IIi[{4}, {cri[{0, e, d, Inf}]}] 
 + 3/2 IIi[{4}, {cri[{0, e, Inf, b}]}] 
 - IIi[{4}, {cri[{0, e, Inf, c}]}] 
 - IIi[{4}, {cri[{0, Inf, b, d}]}] 
 + 2 IIi[{4}, {cri[{0, Inf, b, e}]}] 
 - 2 IIi[{4}, {cri[{0, Inf, c, d}]}] 
 - 3/2 IIi[{4}, {cri[{0, Inf, c, e}]}] 
 + 1/2 IIi[{4}, {cri[{1, b, c, e}]}] 
 + 5/2 IIi[{4}, {cri[{1, b, d, Inf}]}] 
 - 2 IIi[{4}, {cri[{1, b, e, Inf}]}] 
 + IIi[{4}, {cri[{1, b, Inf, c}]}] 
 + 2 IIi[{4}, {cri[{1, c, b, d}]}] 
 - IIi[{4}, {cri[{1, c, b, e}]}] 
 + IIi[{4}, {cri[{1, c, d, Inf}]}] 
 + IIi[{4}, {cri[{1, c, e, Inf}]}] 
 - IIi[{4}, {cri[{1, c, Inf, b}]}] 
 - IIi[{4}, {cri[{1, d, c, e}]}] 
 + IIi[{4}, {cri[{1, d, e, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{1, d, Inf, b}]}] 
 + 4 IIi[{4}, {cri[{1, d, Inf, c}]}] 
 + IIi[{4}, {cri[{1, e, c, d}]}] 
 + 1/2 IIi[{4}, {cri[{1, e, d, Inf}]}] 
 - 3/2 IIi[{4}, {cri[{1, e, Inf, b}]}] 
 + IIi[{4}, {cri[{1, e, Inf, c}]}] 
 + IIi[{4}, {cri[{1, Inf, b, d}]}] 
 - 2 IIi[{4}, {cri[{1, Inf, b, e}]}] 
 + 2 IIi[{4}, {cri[{1, Inf, c, d}]}] 
 + 3/2 IIi[{4}, {cri[{1, Inf, c, e}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, d, 0, c, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, d, 0, e, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, d, 0, Inf, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, d, 0, Inf, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, d, 1, c, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, d, 1, e, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, d, 1, Inf, c}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, d, 1, Inf, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, e, 0, c, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, e, 0, c, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, e, 0, d, c}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, e, 0, Inf, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, e, 1, c, d}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, e, 1, c, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, e, 1, d, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, e, 1, Inf, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, Inf, c, 0, d}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, Inf, c, 0, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, Inf, c, 1, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, Inf, c, 1, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, Inf, c, d, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, Inf, c, d, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, Inf, c, e, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, Inf, c, e, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, Inf, d, 0, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, Inf, d, 1, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, Inf, d, c, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, Inf, d, c, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, Inf, e, 0, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, Inf, e, 1, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{b, Inf, e, c, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{b, Inf, e, c, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, d, 0, b, e}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, d, 0, e, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, d, 0, e, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, d, 0, Inf, e}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, d, 1, b, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, d, 1, e, b}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, d, 1, e, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, d, 1, Inf, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, e, 0, b, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, e, 0, d, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, e, 0, Inf, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, e, 0, Inf, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, e, 1, b, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, e, 1, d, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, e, 1, Inf, b}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, e, 1, Inf, d}]}] 
 - 1/2 IIi[{2, 2}, {cri[{c, Inf, b, 0, d}]}] 
 + 1/2 IIi[{2, 2}, {cri[{c, Inf, b, 1, d}]}] 
 + 1/2 IIi[{2, 2}, {cri[{c, Inf, b, d, 0}]}] 
 - 1/2 IIi[{2, 2}, {cri[{c, Inf, b, d, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, Inf, d, 0, b}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, Inf, d, 0, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, Inf, d, 1, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, Inf, d, 1, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, Inf, d, b, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, Inf, d, b, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{c, Inf, d, e, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{c, Inf, d, e, 1}]}] 
 - 1/2 IIi[{2, 2}, {cri[{c, Inf, e, 0, d}]}] 
 + 1/2 IIi[{2, 2}, {cri[{c, Inf, e, 1, d}]}] 
 + 1/2 IIi[{2, 2}, {cri[{c, Inf, e, d, 0}]}] 
 - 1/2 IIi[{2, 2}, {cri[{c, Inf, e, d, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, b, c, 0, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, b, c, 1, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, b, c, Inf, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, b, c, Inf, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, b, e, 0, c}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, b, e, 1, c}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, b, e, c, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, b, e, c, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, b, Inf, 0, c}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, b, Inf, 1, c}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, b, Inf, c, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, b, Inf, c, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, c, b, 0, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, c, b, 1, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, c, b, Inf, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, c, b, Inf, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, c, e, 0, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, c, e, 1, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, c, e, Inf, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, c, e, Inf, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, c, Inf, 0, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, c, Inf, 1, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{d, c, Inf, e, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{d, c, Inf, e, 1}]}] 
 + 1/2 IIi[{2, 2}, {cri[{d, Inf, 0, b, c}]}] 
 - 1/2 IIi[{2, 2}, {cri[{d, Inf, 0, b, e}]}] 
 - 1/2 IIi[{2, 2}, {cri[{d, Inf, 0, c, b}]}] 
 + 1/2 IIi[{2, 2}, {cri[{d, Inf, 0, e, b}]}] 
 - 1/2 IIi[{2, 2}, {cri[{d, Inf, 1, b, c}]}] 
 + 1/2 IIi[{2, 2}, {cri[{d, Inf, 1, b, e}]}] 
 + 1/2 IIi[{2, 2}, {cri[{d, Inf, 1, c, b}]}] 
 - 1/2 IIi[{2, 2}, {cri[{d, Inf, 1, e, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, b, c, 0, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, b, c, 1, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, b, c, Inf, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, b, c, Inf, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, b, d, 0, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, b, d, 1, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, b, d, Inf, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, b, d, Inf, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, b, Inf, 0, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, b, Inf, 1, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, b, Inf, c, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, b, Inf, c, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, b, 0, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, b, 0, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, b, 1, d}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, b, 1, Inf}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, b, d, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, b, d, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, b, Inf, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, b, Inf, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, d, 0, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, d, 1, Inf}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, d, Inf, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, d, Inf, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, Inf, 0, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, Inf, 0, d}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, Inf, 1, b}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, Inf, 1, d}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, Inf, b, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, Inf, b, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, c, Inf, d, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, c, Inf, d, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, Inf, 0, b, c}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, Inf, 0, b, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, Inf, 0, c, b}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, Inf, 0, d, b}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, Inf, 1, b, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{e, Inf, 1, b, d}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, Inf, 1, c, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{e, Inf, 1, d, b}]}] 
 - 1/2 IIi[{2, 2}, {cri[{Inf, b, 0, c, d}]}] 
 + 1/2 IIi[{2, 2}, {cri[{Inf, b, 0, d, c}]}] 
 - 1/2 IIi[{2, 2}, {cri[{Inf, b, 0, d, e}]}] 
 + 1/2 IIi[{2, 2}, {cri[{Inf, b, 0, e, d}]}] 
 + 1/2 IIi[{2, 2}, {cri[{Inf, b, 1, c, d}]}] 
 - 1/2 IIi[{2, 2}, {cri[{Inf, b, 1, d, c}]}] 
 + 1/2 IIi[{2, 2}, {cri[{Inf, b, 1, d, e}]}] 
 - 1/2 IIi[{2, 2}, {cri[{Inf, b, 1, e, d}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, c, 0, b, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, c, 0, d, b}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, c, 0, d, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, c, 0, e, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, c, 1, b, d}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, c, 1, d, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, c, 1, d, e}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, c, 1, e, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, d, b, 0, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, d, b, 1, e}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, d, b, e, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, d, b, e, 1}]}] 
 - 1/2 IIi[{2, 2}, {cri[{Inf, d, c, 0, b}]}] 
 + 1/2 IIi[{2, 2}, {cri[{Inf, d, c, 1, b}]}] 
 + 1/2 IIi[{2, 2}, {cri[{Inf, d, c, b, 0}]}] 
 - 1/2 IIi[{2, 2}, {cri[{Inf, d, c, b, 1}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, d, e, 0, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, d, e, 1, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, d, e, b, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, d, e, b, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, e, c, 0, b}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, e, c, 0, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, e, c, 1, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, e, c, 1, d}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, e, c, b, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, e, c, b, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, e, c, d, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, e, c, d, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, e, d, 0, b}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, e, d, 0, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, e, d, 1, b}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, e, d, 1, c}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, e, d, b, 0}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, e, d, b, 1}]}] 
 + 1/4 IIi[{2, 2}, {cri[{Inf, e, d, c, 0}]}] 
 - 1/4 IIi[{2, 2}, {cri[{Inf, e, d, c, 1}]}] 
 + IIi[{1, 1, 1, 1}, {cri[{Inf, 0, 1, b, c, d, e}]}] );
 
wt4danStructuredLowerPrecomputed = (
- 1/2 IIi[{4}, {cri[{a, c, e, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{a, d, b, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{a, d, e, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{a, e, c, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{b, a, d, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{b, d, a, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{b, e, a, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{b, e, c, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{c, a, b, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{c, a, d, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{c, b, e, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{c, e, b, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{d, a, c, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{d, b, c, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{d, b, e, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{d, c, a, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{e, b, d, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{e, c, a, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{e, c, d, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{e, d, b, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, b, c, d, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, b, c, d, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, b, c, Inf, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, b, d, c, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, b, d, c, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, b, d, Inf, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, b, Inf, c, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, b, Inf, d, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, e, c, d, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, e, c, d, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, e, c, Inf, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, e, d, c, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, e, d, c, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, e, d, Inf, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, e, Inf, c, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, e, Inf, d, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, Inf, c, d, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, Inf, c, d, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, Inf, d, c, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, Inf, d, c, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, a, d, e, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, a, d, e, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, a, d, Inf, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, a, e, d, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, a, e, d, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, a, e, Inf, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, a, Inf, d, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, a, Inf, e, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, c, d, e, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, c, d, e, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, c, d, Inf, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, c, e, d, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, c, e, d, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, c, e, Inf, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, c, Inf, d, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, c, Inf, e, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, Inf, d, e, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, Inf, d, e, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, Inf, e, d, a}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, Inf, e, d, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, b, a, e, d}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, b, a, e, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, b, a, Inf, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, b, e, a, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, b, e, a, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, b, e, Inf, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, b, Inf, a, d}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, b, Inf, e, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, d, a, e, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, d, a, e, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, d, a, Inf, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, d, e, a, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, d, e, a, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, d, e, Inf, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, d, Inf, a, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, d, Inf, e, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, Inf, a, e, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, Inf, a, e, d}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, Inf, e, a, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, Inf, e, a, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, c, a, b, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, c, a, b, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, c, a, Inf, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, c, b, a, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, c, b, a, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, c, b, Inf, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, c, Inf, a, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, c, Inf, b, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, e, a, b, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, e, a, b, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, e, a, Inf, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, e, b, a, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, e, b, a, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, e, b, Inf, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, e, Inf, a, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, e, Inf, b, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, Inf, a, b, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, Inf, a, b, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, Inf, b, a, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, Inf, b, a, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, a, b, c, d}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, a, b, c, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, a, b, Inf, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, a, c, b, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, a, c, b, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, a, c, Inf, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, a, Inf, b, d}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, a, Inf, c, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, d, b, c, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, d, b, c, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, d, b, Inf, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, d, c, b, a}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, d, c, b, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, d, c, Inf, a}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, d, Inf, b, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, d, Inf, c, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, Inf, b, c, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, Inf, b, c, d}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, Inf, c, b, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, Inf, c, b, d}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, a, b, c, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, a, c, b, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, a, d, e, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, a, e, d, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, b, a, e, d}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, b, c, d, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, b, d, c, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, b, e, a, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, c, a, b, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, c, b, a, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, c, d, e, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, c, e, d, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, d, a, e, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, d, b, c, a}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, d, c, b, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, d, e, a, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, e, a, b, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, e, b, a, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, e, c, d, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, e, d, c, b}]}] );
 
wt4DanStructuredPrecomputed = (
 + 1/2 IIi[{4}, {cri[{a, c, e, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{a, d, b, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{a, d, e, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{a, e, c, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{b, a, d, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{b, d, a, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{b, d, f, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{b, e, a, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{b, e, f, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{b, f, d, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{c, a, b, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{c, a, d, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{c, f, b, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{c, f, d, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{d, a, c, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{d, c, a, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{d, c, f, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{d, f, c, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{e, c, a, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{e, c, f, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{f, c, e, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{f, d, b, Inf}]}] 
 + 1/2 IIi[{4}, {cri[{f, d, e, Inf}]}] 
 - 1/2 IIi[{4}, {cri[{f, e, c, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, b, c, d, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, b, c, d, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, b, c, Inf, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, b, d, c, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, b, d, c, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, b, d, Inf, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, b, Inf, c, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, b, Inf, d, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, e, c, d, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, e, c, d, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, e, c, Inf, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, e, d, c, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, e, d, c, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, e, d, Inf, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, e, Inf, c, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, e, Inf, d, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{a, Inf, c, d, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{a, Inf, c, d, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{a, Inf, d, c, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{a, Inf, d, c, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, a, d, e, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, a, d, e, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, a, d, Inf, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, a, e, d, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, a, e, d, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, a, e, Inf, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, a, Inf, d, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, a, Inf, e, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, c, d, e, a}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, c, d, e, f}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, c, d, Inf, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, c, d, Inf, f}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, c, e, d, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, c, e, d, f}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, c, e, Inf, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, c, e, Inf, f}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, c, Inf, d, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, c, Inf, d, f}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, c, Inf, e, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, c, Inf, e, f}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, f, d, e, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, f, d, e, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, f, d, Inf, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, f, e, d, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, f, e, d, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, f, e, Inf, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, f, Inf, d, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, f, Inf, e, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{b, Inf, d, e, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{b, Inf, d, e, f}]}] 
 - 3/20 IIi[{3, 1}, {cri[{b, Inf, e, d, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{b, Inf, e, d, f}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, b, a, e, d}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, b, a, e, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, b, a, Inf, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, b, e, a, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, b, e, a, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, b, e, f, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, b, e, f, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, b, f, e, d}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, b, f, e, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, b, f, Inf, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, b, Inf, a, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, b, Inf, f, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, d, a, e, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, d, a, e, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, d, a, Inf, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, d, e, a, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, d, e, a, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, d, e, f, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, d, e, f, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, d, f, e, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, d, f, e, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, d, f, Inf, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, d, Inf, a, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, d, Inf, f, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, Inf, a, e, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, Inf, a, e, d}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, Inf, e, a, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, Inf, e, a, d}]}] 
 - 1/20 IIi[{3, 1}, {cri[{c, Inf, e, f, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{c, Inf, e, f, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{c, Inf, f, e, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{c, Inf, f, e, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, c, a, b, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, c, a, b, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, c, a, Inf, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, c, b, a, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, c, b, a, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, c, b, f, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, c, b, f, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, c, f, b, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, c, f, b, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, c, f, Inf, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, c, Inf, a, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, c, Inf, f, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, e, a, b, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, e, a, b, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, e, a, Inf, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, e, b, a, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, e, b, a, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, e, b, f, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, e, b, f, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, e, f, b, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, e, f, b, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, e, f, Inf, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, e, Inf, a, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, e, Inf, f, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, Inf, a, b, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, Inf, a, b, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, Inf, b, a, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, Inf, b, a, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{d, Inf, b, f, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{d, Inf, b, f, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{d, Inf, f, b, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{d, Inf, f, b, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, a, b, c, d}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, a, b, c, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, a, b, Inf, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, a, c, b, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, a, c, b, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, a, c, Inf, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, a, Inf, b, d}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, a, Inf, c, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, d, b, c, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, d, b, c, f}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, d, b, Inf, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, d, b, Inf, f}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, d, c, b, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, d, c, b, f}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, d, c, Inf, a}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, d, c, Inf, f}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, d, Inf, b, a}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, d, Inf, b, f}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, d, Inf, c, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, d, Inf, c, f}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, f, b, c, d}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, f, b, c, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, f, b, Inf, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, f, c, b, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, f, c, b, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, f, c, Inf, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, f, Inf, b, d}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, f, Inf, c, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{e, Inf, b, c, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{e, Inf, b, c, f}]}] 
 - 1/20 IIi[{3, 1}, {cri[{e, Inf, c, b, a}]}] 
 + 1/20 IIi[{3, 1}, {cri[{e, Inf, c, b, f}]}] 
 + 1/20 IIi[{3, 1}, {cri[{f, b, c, d, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{f, b, c, d, Inf}]}] 
 - 1/20 IIi[{3, 1}, {cri[{f, b, c, Inf, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{f, b, d, c, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{f, b, d, c, Inf}]}] 
 + 3/20 IIi[{3, 1}, {cri[{f, b, d, Inf, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{f, b, Inf, c, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{f, b, Inf, d, e}]}] 
 + 3/20 IIi[{3, 1}, {cri[{f, e, c, d, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{f, e, c, d, Inf}]}] 
 - 3/20 IIi[{3, 1}, {cri[{f, e, c, Inf, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{f, e, d, c, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{f, e, d, c, Inf}]}] 
 + 1/20 IIi[{3, 1}, {cri[{f, e, d, Inf, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{f, e, Inf, c, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{f, e, Inf, d, b}]}] 
 - 3/20 IIi[{3, 1}, {cri[{f, Inf, c, d, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{f, Inf, c, d, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{f, Inf, d, c, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{f, Inf, d, c, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, a, b, c, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, a, c, b, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, a, d, e, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, a, e, d, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, b, a, e, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, b, e, a, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, b, e, f, d}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, b, f, e, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, c, a, b, e}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, c, b, a, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, c, b, f, e}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, c, d, e, a}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, c, d, e, f}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, c, e, d, a}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, c, e, d, f}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, c, f, b, e}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, d, a, e, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, d, b, c, a}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, d, b, c, f}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, d, c, b, a}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, d, c, b, f}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, d, e, a, b}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, d, e, f, b}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, d, f, e, b}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, e, a, b, c}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, e, b, a, c}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, e, b, f, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, e, f, b, c}]}] 
 - 1/20 IIi[{3, 1}, {cri[{Inf, f, b, c, d}]}] 
 + 3/20 IIi[{3, 1}, {cri[{Inf, f, c, b, d}]}] 
 - 3/20 IIi[{3, 1}, {cri[{Inf, f, d, e, c}]}] 
 + 1/20 IIi[{3, 1}, {cri[{Inf, f, e, d, c}]}] 
 + IIi[{1, 1, 1, 1}, {cri[{Inf, a, f, b, c, d, e}]}] );

==> calculations/wt4_fe_i31.m <==
 I31ab[a_, b_, c_, d_, e_] := ( 
   IIi[{3, 1}, {cri[{a, b, c, d, e}]}]
   - IIi[{3, 1}, {cri[{b, a, c, d, e}]}]
   - IIi[{4}, {cri[{a, b, c, d}]}]
   + IIi[{4}, {cri[{a, b, c, e}]}]
   + 3 IIi[{4}, {cri[{a, b, d, e}]}] ); 

 I31bc[a_, b_, c_, d_, e_] := ( 
   IIi[{3, 1}, {cri[{a, b, c, d, e}]}]
   - IIi[{3, 1}, {cri[{a, c, b, d, e}]}]
   + IIi[{4}, {cri[{c, b, a, d}]}]
   - IIi[{4}, {cri[{c, b, a, e}]}]
   + 2 IIi[{4}, {cri[{a, b, d, e}]}]
   + 2 IIi[{4}, {cri[{c, a, d, e}]}]
   + IIi[{4}, {cri[{c, b, d, e}]}] ); 

 I31de[a_, b_, c_, d_, e_] := ( 
   IIi[{3, 1}, {cri[{a, b, c, d, e}]}]
   + IIi[{3, 1}, {cri[{a, b, c, e, d}]}] ); 

 I31cyc[a_, b_, c_, d_, e_] := ( 
   IIi[{3, 1}, {cri[{a, b, c, d, e}]}]
   + IIi[{3, 1}, {cri[{b, c, d, a, e}]}]
   + IIi[{3, 1}, {cri[{c, d, a, b, e}]}]
   + IIi[{3, 1}, {cri[{d, a, b, c, e}]}]
   + IIi[{4}, {cri[{a, c, b, e}]}]
   + 2 IIi[{4}, {cri[{d, a, c, e}]}]
   + IIi[{4}, {cri[{c, a, d, e}]}]
   + 2 IIi[{4}, {cri[{c, d, b, e}]}]
   + 2 IIi[{4}, {cri[{a, b, d, e}]}]
   + IIi[{4}, {cri[{d, b, a, e}]}]
   + IIi[{4}, {cri[{b, d, c, e}]}]
   + 2 IIi[{4}, {cri[{b, c, a, e}]}] );
   
danI31feasGangl = ( I31abi[a, b, c, e, d]
 - I31abi[a, b, c, e, Inf]
 - I31abi[a, b, c, Inf, d]
 - 3 I31abi[a, b, d, e, c]
 + 3 I31abi[a, b, d, e, Inf]
 + 13 I31abi[a, b, d, Inf, c]
 - 10 I31abi[a, b, d, Inf, e]
 - 9 I31abi[a, b, e, d, c]
 - I31abi[a, b, e, d, Inf]
 + 9 I31abi[a, b, e, Inf, c]
 + 19 I31abi[a, b, Inf, d, c]
 - 20 I31abi[a, b, Inf, d, e]
 + 3 I31abi[a, b, Inf, e, c]
 - I31abi[a, b, Inf, e, d]
 + 5 I31abi[a, c, d, b, e]
 + 25 I31abi[a, c, d, b, Inf]
 + 3 I31abi[a, c, d, e, b]
 - 3 I31abi[a, c, d, e, Inf]
 - 3 I31abi[a, c, d, Inf, b]
 - 7 I31abi[a, c, d, Inf, e]
 - 4 I31abi[a, c, e, b, d]
 + 4 I31abi[a, c, e, b, Inf]
 - 10 I31abi[a, c, e, d, Inf]
 + 34 I31abi[a, c, Inf, b, d]
 - 5 I31abi[a, c, Inf, b, e]
 - 10 I31abi[a, c, Inf, d, e]
 - 3 I31abi[a, c, Inf, e, b]
 - I31abi[a, c, Inf, e, d]
 - 2 I31abi[a, d, b, c, e]
 + 22 I31abi[a, d, b, c, Inf]
 + 3 I31abi[a, d, e, b, c]
 - 3 I31abi[a, d, e, b, Inf]
 + 2 I31abi[a, d, e, c, b]
 + 18 I31abi[a, d, e, c, Inf]
 + I31abi[a, d, e, Inf, c]
 + 27 I31abi[a, d, Inf, b, c]
 - 5 I31abi[a, d, Inf, b, e]
 + 28 I31abi[a, d, Inf, c, b]
 + 22 I31abi[a, d, Inf, c, e]
 - 3 I31abi[a, d, Inf, e, b]
 - 5 I31abi[a, e, b, c, d]
 - 5 I31abi[a, e, b, c, Inf]
 + 4 I31abi[a, e, b, d, c]
 - 4 I31abi[a, e, b, d, Inf]
 + I31abi[a, e, b, Inf, d]
 + 3 I31abi[a, e, c, b, d]
 - 3 I31abi[a, e, c, b, Inf]
 + 2 I31abi[a, e, c, d, b]
 + 18 I31abi[a, e, c, d, Inf]
 - 3 I31abi[a, e, c, Inf, d]
 - 3 I31abi[a, e, Inf, b, c]
 - 9 I31abi[a, e, Inf, b, d]
 - 2 I31abi[a, e, Inf, c, b]
 + 15 I31abi[a, e, Inf, c, d]
 - 12 I31abi[a, e, Inf, d, b]
 + 16 I31abi[a, e, Inf, d, c]
 + 25 I31abi[a, Inf, b, c, d]
 - 8 I31abi[a, Inf, b, c, e]
 + 6 I31abi[a, Inf, b, d, c]
 + 12 I31abi[a, Inf, b, d, e]
 - 14 I31abi[a, Inf, b, e, c]
 - 6 I31abi[a, Inf, b, e, d]
 - 3 I31abi[a, Inf, c, b, d]
 + 28 I31abi[a, Inf, c, d, b]
 + 22 I31abi[a, Inf, c, d, e]
 - 2 I31abi[a, Inf, c, e, b]
 + 14 I31abi[a, Inf, c, e, d]
 - 2 I31abi[a, Inf, d, e, b]
 + 19 I31abi[a, Inf, d, e, c]
 - I31abi[a, Inf, e, d, c]
 + I31abi[b, c, a, e, d]
 - I31abi[b, c, a, e, Inf]
 - I31abi[b, c, a, Inf, d]
 + I31abi[b, c, d, a, e]
 - 11 I31abi[b, c, d, a, Inf]
 - I31abi[b, c, d, f, e]
 + 11 I31abi[b, c, d, f, Inf]
 + 7 I31abi[b, c, e, a, d]
 - 7 I31abi[b, c, e, a, Inf]
 - 7 I31abi[b, c, e, f, d]
 + 7 I31abi[b, c, e, f, Inf]
 - I31abi[b, c, f, e, d]
 + I31abi[b, c, f, e, Inf]
 + I31abi[b, c, f, Inf, d]
 - 17 I31abi[b, c, Inf, a, d]
 - I31abi[b, c, Inf, a, e]
 + 17 I31abi[b, c, Inf, f, d]
 + I31abi[b, c, Inf, f, e]
 - 10 I31abi[b, d, c, a, Inf]
 + 10 I31abi[b, d, c, f, Inf]
 - 7 I31abi[b, d, e, a, c]
 - 3 I31abi[b, d, e, a, Inf]
 - 3 I31abi[b, d, e, c, a]
 + 5 I31abi[b, d, e, c, f]
 + 7 I31abi[b, d, e, f, c]
 + 3 I31abi[b, d, e, f, Inf]
 + 3 I31abi[b, d, e, Inf, a]
 - 3 I31abi[b, d, e, Inf, f]
 + 4 I31abi[b, d, f, c, e]
 + 6 I31abi[b, d, f, c, Inf]
 - 13 I31abi[b, d, Inf, a, c]
 - 11 I31abi[b, d, Inf, a, e]
 + 3 I31abi[b, d, Inf, c, a]
 + 25 I31abi[b, d, Inf, c, f]
 + 13 I31abi[b, d, Inf, f, c]
 + 11 I31abi[b, d, Inf, f, e]
 + 10 I31abi[b, e, c, a, Inf]
 + 2 I31abi[b, e, c, d, f]
 - 10 I31abi[b, e, c, f, Inf]
 + 10 I31abi[b, e, d, a, Inf]
 - 10 I31abi[b, e, d, f, Inf]
 + 7 I31abi[b, e, f, c, d]
 + 3 I31abi[b, e, f, c, Inf]
 - 2 I31abi[b, e, f, d, c]
 + 2 I31abi[b, e, f, d, Inf]
 - I31abi[b, e, f, Inf, d]
 + 7 I31abi[b, e, Inf, a, c]
 + 3 I31abi[b, e, Inf, c, a]
 - 5 I31abi[b, e, Inf, c, f]
 - 2 I31abi[b, e, Inf, d, f]
 - 7 I31abi[b, e, Inf, f, c]
 + 5 I31abi[b, f, c, d, e]
 + 5 I31abi[b, f, c, d, Inf]
 + 6 I31abi[b, f, c, e, d]
 + 4 I31abi[b, f, c, e, Inf]
 - I31abi[b, f, c, Inf, e]
 - 3 I31abi[b, f, d, c, e]
 + 3 I31abi[b, f, d, c, Inf]
 - 2 I31abi[b, f, d, e, c]
 + 2 I31abi[b, f, d, e, Inf]
 + 3 I31abi[b, f, d, Inf, e]
 + 3 I31abi[b, f, Inf, c, d]
 + 9 I31abi[b, f, Inf, c, e]
 + 22 I31abi[b, f, Inf, d, c]
 - 15 I31abi[b, f, Inf, d, e]
 + 12 I31abi[b, f, Inf, e, c]
 + 4 I31abi[b, f, Inf, e, d]
 + 20 I31abi[b, Inf, a, d, c]
 - 20 I31abi[b, Inf, a, d, e]
 - I31abi[b, Inf, a, e, d]
 + 28 I31abi[b, Inf, c, d, f]
 - 2 I31abi[b, Inf, c, e, f]
 + 4 I31abi[b, Inf, c, f, d]
 + 6 I31abi[b, Inf, c, f, e]
 - 2 I31abi[b, Inf, d, e, f]
 + 22 I31abi[b, Inf, d, f, c]
 - 14 I31abi[b, Inf, d, f, e]
 + 3 I31abi[b, Inf, e, a, d]
 + 12 I31abi[b, Inf, e, f, c]
 + I31abi[b, Inf, e, f, d]
 - 20 I31abi[b, Inf, f, d, c]
 + 20 I31abi[b, Inf, f, d, e]
 + I31abi[b, Inf, f, e, d]
 - 3 I31abi[c, d, a, b, e]
 + 3 I31abi[c, d, a, b, Inf]
 + 3 I31abi[c, d, a, Inf, e]
 + I31abi[c, d, b, a, e]
 - 11 I31abi[c, d, b, a, Inf]
 - I31abi[c, d, b, f, e]
 + 11 I31abi[c, d, b, f, Inf]
 - 10 I31abi[c, d, e, a, Inf]
 + I31abi[c, d, e, b, a]
 - I31abi[c, d, e, b, f]
 + 10 I31abi[c, d, e, f, Inf]
 - I31abi[c, d, e, Inf, a]
 + I31abi[c, d, e, Inf, f]
 + 3 I31abi[c, d, f, b, e]
 - 3 I31abi[c, d, f, b, Inf]
 - 3 I31abi[c, d, f, Inf, e]
 - 20 I31abi[c, d, Inf, a, b]
 - 11 I31abi[c, d, Inf, a, e]
 - I31abi[c, d, Inf, b, a]
 + I31abi[c, d, Inf, b, f]
 + 20 I31abi[c, d, Inf, f, b]
 + 11 I31abi[c, d, Inf, f, e]
 + 10 I31abi[c, e, b, a, d]
 - 10 I31abi[c, e, b, a, Inf]
 - 10 I31abi[c, e, b, f, d]
 + 10 I31abi[c, e, b, f, Inf]
 - 10 I31abi[c, e, d, a, Inf]
 + 10 I31abi[c, e, d, f, Inf]
 - 3 I31abi[c, e, f, b, d]
 + 3 I31abi[c, e, f, b, Inf]
 + 3 I31abi[c, e, f, d, b]
 - 7 I31abi[c, e, f, d, Inf]
 - 3 I31abi[c, e, f, Inf, b]
 + 3 I31abi[c, e, f, Inf, d]
 - I31abi[c, e, Inf, b, a]
 + I31abi[c, e, Inf, b, f]
 + 14 I31abi[c, e, Inf, d, f]
 - 4 I31abi[c, f, d, e, Inf]
 + 3 I31abi[c, f, Inf, b, d]
 - 3 I31abi[c, f, Inf, d, b]
 - 9 I31abi[c, f, Inf, d, e]
 + 10 I31abi[c, Inf, a, b, d]
 + 3 I31abi[c, Inf, a, b, e]
 - 10 I31abi[c, Inf, a, d, e]
 - I31abi[c, Inf, b, a, e]
 + I31abi[c, Inf, b, f, e]
 + I31abi[c, Inf, d, e, a]
 + 13 I31abi[c, Inf, d, e, f]
 - 8 I31abi[c, Inf, d, f, e]
 - 3 I31abi[c, Inf, e, d, a]
 + 3 I31abi[c, Inf, e, d, f]
 - 10 I31abi[c, Inf, f, b, d]
 - 3 I31abi[c, Inf, f, b, e]
 + 10 I31abi[c, Inf, f, d, e]
 - 3 I31abi[d, e, b, c, a]
 + 3 I31abi[d, e, b, c, f]
 + 3 I31abi[d, e, b, Inf, a]
 - 3 I31abi[d, e, b, Inf, f]
 + I31abi[d, e, c, b, a]
 - I31abi[d, e, c, b, f]
 - I31abi[d, e, c, Inf, a]
 + I31abi[d, e, c, Inf, f]
 - I31abi[d, e, f, c, b]
 + I31abi[d, e, f, c, Inf]
 + I31abi[d, e, f, Inf, b]
 - 2 I31abi[d, e, f, Inf, c]
 + 10 I31abi[d, e, Inf, a, b]
 - 10 I31abi[d, e, Inf, a, c]
 - I31abi[d, e, Inf, b, a]
 + I31abi[d, e, Inf, b, f]
 + 3 I31abi[d, e, Inf, c, a]
 - 3 I31abi[d, e, Inf, c, f]
 - 10 I31abi[d, e, Inf, f, b]
 + 8 I31abi[d, e, Inf, f, c]
 + I31abi[d, f, Inf, c, b]
 + 3 I31abi[d, f, Inf, c, e]
 - 3 I31abi[d, f, Inf, e, c]
 - 3 I31abi[d, Inf, a, e, b]
 - 10 I31abi[d, Inf, b, a, e]
 + 3 I31abi[d, Inf, b, c, a]
 - 3 I31abi[d, Inf, b, c, f]
 + 10 I31abi[d, Inf, b, f, e]
 - 20 I31abi[d, Inf, c, a, b]
 - I31abi[d, Inf, c, b, a]
 + I31abi[d, Inf, c, b, f]
 + 20 I31abi[d, Inf, c, f, b]
 - 9 I31abi[d, Inf, e, a, b]
 + 9 I31abi[d, Inf, e, f, b]
 + 3 I31abi[d, Inf, f, e, b]
 + 3 I31abi[e, f, c, d, b]
 - 3 I31abi[e, f, c, d, Inf]
 - 3 I31abi[e, f, c, Inf, b]
 - I31abi[e, f, d, c, b]
 + I31abi[e, f, d, c, Inf]
 + I31abi[e, f, d, Inf, b]
 - 2 I31abi[e, f, d, Inf, c]
 + I31abi[e, f, Inf, c, b]
 - 3 I31abi[e, f, Inf, d, b]
 - I31abi[e, f, Inf, d, c]
 + I31abi[e, Inf, a, b, c]
 - 3 I31abi[e, Inf, b, a, c]
 + 3 I31abi[e, Inf, b, f, c]
 + 10 I31abi[e, Inf, c, a, b]
 - 10 I31abi[e, Inf, c, a, d]
 - 10 I31abi[e, Inf, c, f, b]
 + 10 I31abi[e, Inf, c, f, d]
 + 10 I31abi[e, Inf, d, a, b]
 - 10 I31abi[e, Inf, d, a, c]
 - 10 I31abi[e, Inf, d, f, b]
 + 10 I31abi[e, Inf, d, f, c]
 - I31abi[e, Inf, f, b, c]
 - I31abi[f, Inf, b, c, d]
 + 3 I31abi[f, Inf, c, b, d]
 - 3 I31abi[f, Inf, d, e, c]
 - I31abi[f, Inf, e, d, c]
 - 2 I31bci[a, b, d, c, e]
 + 22 I31bci[a, b, d, c, Inf]
 - 5 I31bci[a, b, e, c, d]
 - 5 I31bci[a, b, e, c, Inf]
 + 4 I31bci[a, b, e, d, c]
 - 4 I31bci[a, b, e, d, Inf]
 + I31bci[a, b, e, Inf, d]
 + 25 I31bci[a, b, Inf, c, d]
 - 8 I31bci[a, b, Inf, c, e]
 + 6 I31bci[a, b, Inf, d, c]
 + 12 I31bci[a, b, Inf, d, e]
 - 14 I31bci[a, b, Inf, e, c]
 - 6 I31bci[a, b, Inf, e, d]
 + 3 I31bci[a, c, e, b, d]
 - 3 I31bci[a, c, e, b, Inf]
 - I31bci[a, c, e, d, b]
 + 21 I31bci[a, c, e, d, Inf]
 + 3 I31bci[a, c, e, Inf, b]
 - 3 I31bci[a, c, e, Inf, d]
 - 3 I31bci[a, c, Inf, b, d]
 + 31 I31bci[a, c, Inf, d, b]
 + 23 I31bci[a, c, Inf, d, e]
 - 2 I31bci[a, c, Inf, e, b]
 + 14 I31bci[a, c, Inf, e, d]
 + I31bci[a, d, e, c, b]
 - I31bci[a, d, e, c, Inf]
 - I31bci[a, d, e, Inf, b]
 - I31bci[a, d, Inf, c, b]
 - 3 I31bci[a, d, Inf, c, e]
 - 2 I31bci[a, d, Inf, e, b]
 + 19 I31bci[a, d, Inf, e, c]
 - I31bci[a, e, Inf, d, c]
 + I31bci[b, a, c, e, d]
 - I31bci[b, a, c, e, Inf]
 - I31bci[b, a, c, Inf, d]
 + 10 I31bci[b, a, d, Inf, c]
 - 10 I31bci[b, a, d, Inf, e]
 - 10 I31bci[b, a, e, d, c]
 + 10 I31bci[b, a, e, Inf, c]
 + 20 I31bci[b, a, Inf, d, c]
 - 20 I31bci[b, a, Inf, d, e]
 - I31bci[b, a, Inf, e, d]
 - 10 I31bci[b, c, d, a, Inf]
 + 10 I31bci[b, c, d, f, Inf]
 + 10 I31bci[b, c, e, a, Inf]
 + 2 I31bci[b, c, e, d, f]
 - 10 I31bci[b, c, e, f, Inf]
 + 5 I31bci[b, c, f, d, e]
 + 5 I31bci[b, c, f, d, Inf]
 + 6 I31bci[b, c, f, e, d]
 + 4 I31bci[b, c, f, e, Inf]
 - I31bci[b, c, f, Inf, e]
 - 10 I31bci[b, c, Inf, a, d]
 + 10 I31bci[b, c, Inf, a, e]
 + 28 I31bci[b, c, Inf, d, f]
 - 2 I31bci[b, c, Inf, e, f]
 + 14 I31bci[b, c, Inf, f, d]
 - 4 I31bci[b, c, Inf, f, e]
 + 10 I31bci[b, d, e, a, Inf]
 - 10 I31bci[b, d, e, f, Inf]
 - 3 I31bci[b, d, f, c, e]
 + 3 I31bci[b, d, f, c, Inf]
 + I31bci[b, d, f, e, c]
 - I31bci[b, d, f, e, Inf]
 - 3 I31bci[b, d, f, Inf, c]
 + 3 I31bci[b, d, f, Inf, e]
 + 10 I31bci[b, d, Inf, a, c]
 + I31bci[b, d, Inf, e, a]
 - 3 I31bci[b, d, Inf, e, f]
 + 12 I31bci[b, d, Inf, f, c]
 - 14 I31bci[b, d, Inf, f, e]
 - I31bci[b, e, f, d, c]
 + I31bci[b, e, f, d, Inf]
 + I31bci[b, e, f, Inf, c]
 + 10 I31bci[b, e, Inf, a, c]
 + 3 I31bci[b, e, Inf, a, d]
 - 3 I31bci[b, e, Inf, d, a]
 + 3 I31bci[b, e, Inf, d, f]
 + 2 I31bci[b, e, Inf, f, c]
 + I31bci[b, e, Inf, f, d]
 - 20 I31bci[b, f, Inf, d, c]
 + 20 I31bci[b, f, Inf, d, e]
 + I31bci[b, f, Inf, e, d]
 + 5 I31bci[c, a, d, b, e]
 + 25 I31bci[c, a, d, b, Inf]
 + 3 I31bci[c, a, d, e, b]
 - 3 I31bci[c, a, d, e, Inf]
 - 3 I31bci[c, a, d, Inf, b]
 - 7 I31bci[c, a, d, Inf, e]
 - 4 I31bci[c, a, e, b, d]
 + 4 I31bci[c, a, e, b, Inf]
 - 10 I31bci[c, a, e, d, Inf]
 + 34 I31bci[c, a, Inf, b, d]
 - 5 I31bci[c, a, Inf, b, e]
 - 10 I31bci[c, a, Inf, d, e]
 - 3 I31bci[c, a, Inf, e, b]
 - I31bci[c, a, Inf, e, d]
 + I31bci[c, b, d, a, e]
 - 11 I31bci[c, b, d, a, Inf]
 - I31bci[c, b, d, f, e]
 + 11 I31bci[c, b, d, f, Inf]
 + 10 I31bci[c, b, e, a, d]
 - 10 I31bci[c, b, e, a, Inf]
 - 10 I31bci[c, b, e, f, d]
 + 10 I31bci[c, b, e, f, Inf]
 - 20 I31bci[c, b, Inf, a, d]
 - I31bci[c, b, Inf, a, e]
 + 20 I31bci[c, b, Inf, f, d]
 + I31bci[c, b, Inf, f, e]
 - 10 I31bci[c, d, e, a, Inf]
 + 10 I31bci[c, d, e, f, Inf]
 - 4 I31bci[c, d, f, e, Inf]
 - 10 I31bci[c, d, Inf, a, b]
 - 10 I31bci[c, d, Inf, a, e]
 + I31bci[c, d, Inf, e, a]
 + 13 I31bci[c, d, Inf, e, f]
 + 10 I31bci[c, d, Inf, f, b]
 + 2 I31bci[c, d, Inf, f, e]
 + I31bci[c, e, Inf, a, b]
 - 17 I31bci[c, e, Inf, a, d]
 - 3 I31bci[c, e, Inf, d, a]
 + 3 I31bci[c, e, Inf, d, f]
 - I31bci[c, e, Inf, f, b]
 + 17 I31bci[c, e, Inf, f, d]
 - 10 I31bci[c, f, Inf, b, d]
 - 3 I31bci[c, f, Inf, b, e]
 + 10 I31bci[c, f, Inf, d, e]
 + 3 I31bci[c, f, Inf, e, b]
 + I31bci[c, f, Inf, e, d]
 + 3 I31bci[d, a, e, b, c]
 - 3 I31bci[d, a, e, b, Inf]
 + 2 I31bci[d, a, e, c, b]
 + 18 I31bci[d, a, e, c, Inf]
 + I31bci[d, a, e, Inf, c]
 + 27 I31bci[d, a, Inf, b, c]
 - 5 I31bci[d, a, Inf, b, e]
 + 28 I31bci[d, a, Inf, c, b]
 + 22 I31bci[d, a, Inf, c, e]
 - 3 I31bci[d, a, Inf, e, b]
 + 3 I31bci[d, b, e, a, c]
 - 3 I31bci[d, b, e, a, Inf]
 - 3 I31bci[d, b, e, c, a]
 + 5 I31bci[d, b, e, c, f]
 - 3 I31bci[d, b, e, f, c]
 + 3 I31bci[d, b, e, f, Inf]
 + 3 I31bci[d, b, e, Inf, a]
 - 3 I31bci[d, b, e, Inf, f]
 + 4 I31bci[d, b, f, c, e]
 + 6 I31bci[d, b, f, c, Inf]
 - 3 I31bci[d, b, Inf, a, c]
 - 11 I31bci[d, b, Inf, a, e]
 + 3 I31bci[d, b, Inf, c, a]
 + 25 I31bci[d, b, Inf, c, f]
 + 3 I31bci[d, b, Inf, f, c]
 + 11 I31bci[d, b, Inf, f, e]
 + I31bci[d, c, e, b, a]
 - I31bci[d, c, e, b, f]
 - I31bci[d, c, e, Inf, a]
 + I31bci[d, c, e, Inf, f]
 - 20 I31bci[d, c, Inf, a, b]
 - I31bci[d, c, Inf, b, a]
 + I31bci[d, c, Inf, b, f]
 + 20 I31bci[d, c, Inf, f, b]
 - 9 I31bci[d, e, Inf, a, b]
 + 9 I31bci[d, e, Inf, f, b]
 - 21 I31bci[d, f, Inf, b, c]
 + 17 I31bci[d, f, Inf, b, e]
 + 3 I31bci[d, f, Inf, e, b]
 - 2 I31bci[d, f, Inf, e, c]
 - 3 I31bci[e, a, Inf, b, c]
 - 6 I31bci[e, a, Inf, b, d]
 - 2 I31bci[e, a, Inf, c, b]
 + 14 I31bci[e, a, Inf, c, d]
 - 12 I31bci[e, a, Inf, d, b]
 + 16 I31bci[e, a, Inf, d, c]
 + 7 I31bci[e, b, f, c, d]
 + 3 I31bci[e, b, f, c, Inf]
 - 2 I31bci[e, b, f, d, c]
 + 2 I31bci[e, b, f, d, Inf]
 - I31bci[e, b, f, Inf, d]
 - 3 I31bci[e, b, Inf, a, c]
 + 3 I31bci[e, b, Inf, c, a]
 - 5 I31bci[e, b, Inf, c, f]
 - 2 I31bci[e, b, Inf, d, f]
 + 3 I31bci[e, b, Inf, f, c]
 - 3 I31bci[e, c, f, b, d]
 + 3 I31bci[e, c, f, b, Inf]
 + 3 I31bci[e, c, f, d, b]
 - 7 I31bci[e, c, f, d, Inf]
 - 3 I31bci[e, c, f, Inf, b]
 + 3 I31bci[e, c, f, Inf, d]
 + 10 I31bci[e, c, Inf, a, b]
 - 10 I31bci[e, c, Inf, a, d]
 - I31bci[e, c, Inf, b, a]
 + I31bci[e, c, Inf, b, f]
 + 14 I31bci[e, c, Inf, d, f]
 - 10 I31bci[e, c, Inf, f, b]
 + 10 I31bci[e, c, Inf, f, d]
 - I31bci[e, d, f, c, b]
 + I31bci[e, d, f, c, Inf]
 + I31bci[e, d, f, Inf, b]
 - 2 I31bci[e, d, f, Inf, c]
 + 10 I31bci[e, d, Inf, a, b]
 - 10 I31bci[e, d, Inf, a, c]
 - 10 I31bci[e, d, Inf, f, b]
 + 10 I31bci[e, d, Inf, f, c]
 - 11 I31bci[e, f, Inf, b, c]
 + 10 I31bci[e, f, Inf, d, b]
 + 3 I31bci[f, b, Inf, c, d]
 + 6 I31bci[f, b, Inf, c, e]
 + 22 I31bci[f, b, Inf, d, c]
 - 14 I31bci[f, b, Inf, d, e]
 + 12 I31bci[f, b, Inf, e, c]
 + 4 I31bci[f, b, Inf, e, d]
 + 3 I31bci[f, c, Inf, b, d]
 - 3 I31bci[f, c, Inf, d, b]
 - 9 I31bci[f, c, Inf, d, e]
 + I31bci[f, d, Inf, c, b]
 + 3 I31bci[f, d, Inf, c, e]
 - 3 I31bci[f, d, Inf, e, c]
 - I31bci[f, e, Inf, d, c]
 - 2 I31cyci[a, b, c, d, e]
 + 22 I31cyci[a, b, c, d, Inf]
 - 4 I31cyci[a, b, c, e, d]
 - 6 I31cyci[a, b, c, e, Inf]
 + 24 I31cyci[a, b, c, Inf, d]
 - 8 I31cyci[a, b, c, Inf, e]
 + 4 I31cyci[a, b, d, e, c]
 - 4 I31cyci[a, b, d, e, Inf]
 + 6 I31cyci[a, b, d, Inf, c]
 + 12 I31cyci[a, b, d, Inf, e]
 - 14 I31cyci[a, b, e, Inf, c]
 - 6 I31cyci[a, b, e, Inf, d]
 + 2 I31cyci[a, c, d, e, b]
 + 18 I31cyci[a, c, d, e, Inf]
 + 28 I31cyci[a, c, d, Inf, b]
 + 22 I31cyci[a, c, d, Inf, e]
 - 2 I31cyci[a, c, e, Inf, b]
 + 14 I31cyci[a, c, e, Inf, d]
 - 2 I31cyci[a, d, e, Inf, b]
 + 16 I31cyci[a, d, e, Inf, c]
 + 2 I31cyci[b, c, d, e, f]
 + 4 I31cyci[b, c, d, f, e]
 + 6 I31cyci[b, c, d, f, Inf]
 + 28 I31cyci[b, c, d, Inf, f]
 + 6 I31cyci[b, c, e, f, d]
 + 4 I31cyci[b, c, e, f, Inf]
 - 2 I31cyci[b, c, e, Inf, f]
 + 4 I31cyci[b, c, f, Inf, d]
 + 6 I31cyci[b, c, f, Inf, e]
 - 2 I31cyci[b, d, e, f, c]
 + 2 I31cyci[b, d, e, f, Inf]
 - 2 I31cyci[b, d, e, Inf, f]
 + 22 I31cyci[b, d, f, Inf, c]
 - 14 I31cyci[b, d, f, Inf, e]
 + 12 I31cyci[b, e, f, Inf, c]
 + 4 I31cyci[b, e, f, Inf, d]
 - 4 I31cyci[c, d, e, f, Inf]
 + 14 I31cyci[c, d, e, Inf, f]
 - 8 I31cyci[c, d, f, Inf, e]
 - 2 I31cyci[d, Inf, f, e, c]
 + 3 I31dei[a, b, c, d, e]
 - 23 I31dei[a, b, c, d, Inf]
 + 7 I31dei[a, b, c, e, Inf]
 - I31dei[a, b, d, c, e]
 - 19 I31dei[a, b, d, c, Inf]
 + I31dei[a, b, d, e, Inf]
 + 5 I31dei[a, b, e, c, d]
 + 5 I31dei[a, b, e, c, Inf]
 + 5 I31dei[a, b, e, d, Inf]
 - 25 I31dei[a, b, Inf, c, d]
 + 11 I31dei[a, b, Inf, c, e]
 + 7 I31dei[a, b, Inf, d, e]
 - 5 I31dei[a, c, d, b, e]
 - 25 I31dei[a, c, d, b, Inf]
 - 15 I31dei[a, c, d, e, Inf]
 + I31dei[a, c, e, b, d]
 - I31dei[a, c, e, b, Inf]
 - 11 I31dei[a, c, e, d, Inf]
 - 31 I31dei[a, c, Inf, b, d]
 + 5 I31dei[a, c, Inf, b, e]
 - 13 I31dei[a, c, Inf, d, e]
 - 3 I31dei[a, d, e, b, c]
 + 3 I31dei[a, d, e, b, Inf]
 - 17 I31dei[a, d, e, c, Inf]
 - 27 I31dei[a, d, Inf, b, c]
 + 5 I31dei[a, d, Inf, b, e]
 - 19 I31dei[a, d, Inf, c, e]
 + 3 I31dei[a, e, Inf, b, c]
 + 9 I31dei[a, e, Inf, b, d]
 - 15 I31dei[a, e, Inf, c, d]
 + I31dei[b, c, d, a, e]
 - I31dei[b, c, d, a, Inf]
 - 3 I31dei[b, c, d, e, f]
 - 27 I31dei[b, c, d, f, Inf]
 - 3 I31dei[b, c, e, a, d]
 + 3 I31dei[b, c, e, a, Inf]
 + I31dei[b, c, e, d, f]
 - I31dei[b, c, e, f, Inf]
 - 5 I31dei[b, c, f, d, e]
 - 5 I31dei[b, c, f, d, Inf]
 - 5 I31dei[b, c, f, e, Inf]
 + 3 I31dei[b, c, Inf, a, d]
 - I31dei[b, c, Inf, a, e]
 - 31 I31dei[b, c, Inf, d, f]
 + 3 I31dei[b, c, Inf, e, f]
 + 3 I31dei[b, d, e, a, c]
 - 3 I31dei[b, d, e, a, Inf]
 - 5 I31dei[b, d, e, c, f]
 + 5 I31dei[b, d, e, f, Inf]
 - I31dei[b, d, f, c, e]
 - 9 I31dei[b, d, f, c, Inf]
 + I31dei[b, d, f, e, Inf]
 - 3 I31dei[b, d, Inf, a, c]
 - I31dei[b, d, Inf, a, e]
 - 25 I31dei[b, d, Inf, c, f]
 + 3 I31dei[b, d, Inf, e, f]
 - 7 I31dei[b, e, f, c, d]
 - 3 I31dei[b, e, f, c, Inf]
 - 3 I31dei[b, e, f, d, Inf]
 - 3 I31dei[b, e, Inf, a, c]
 + 3 I31dei[b, e, Inf, a, d]
 + 5 I31dei[b, e, Inf, c, f]
 - I31dei[b, e, Inf, d, f]
 - 3 I31dei[b, f, Inf, c, d]
 - 9 I31dei[b, f, Inf, c, e]
 - 5 I31dei[b, f, Inf, d, e]
 - I31dei[c, d, e, a, b]
 + I31dei[c, d, e, a, Inf]
 - I31dei[c, d, e, b, f]
 - 15 I31dei[c, d, e, f, Inf]
 + 3 I31dei[c, d, f, b, e]
 - 3 I31dei[c, d, f, b, Inf]
 + I31dei[c, d, f, e, Inf]
 + I31dei[c, d, Inf, a, b]
 - I31dei[c, d, Inf, a, e]
 - 29 I31dei[c, d, Inf, b, f]
 - 13 I31dei[c, d, Inf, e, f]
 - 3 I31dei[c, e, f, b, d]
 + 3 I31dei[c, e, f, b, Inf]
 - 3 I31dei[c, e, f, d, Inf]
 + I31dei[c, e, Inf, a, b]
 + 3 I31dei[c, e, Inf, a, d]
 + I31dei[c, e, Inf, b, f]
 - 17 I31dei[c, e, Inf, d, f]
 + 3 I31dei[c, f, Inf, b, d]
 - 3 I31dei[c, f, Inf, b, e]
 - I31dei[c, f, Inf, d, e]
 + I31dei[d, e, f, b, c]
 - I31dei[d, e, f, b, Inf]
 + 3 I31dei[d, e, f, c, Inf]
 + I31dei[d, e, Inf, a, b]
 - 3 I31dei[d, e, Inf, a, c]
 + I31dei[d, e, Inf, b, f]
 - 11 I31dei[d, e, Inf, c, f]
 - I31dei[d, f, Inf, b, c]
 - 3 I31dei[d, f, Inf, b, e]
 + 5 I31dei[d, f, Inf, c, e]
 - I31dei[e, f, Inf, b, c]
 - 7 I31dei[e, f, Inf, b, d]
 + I31dei[e, f, Inf, c, d] );

==> calculations/wt4_rules_to_i31_i4.m <==
rule22to13and31 = 
  IIi[{2, 2}, {cri[{a_, b_, c_, d_, e_}]}] :> (
   - IIi[{1, 3}, {cri[{a, b, c, d, e}]}] 
   - IIi[{3, 1}, {cri[{a, b, c, d, e}]}]  
   - IIi[{1, 3}, {cri[{a, b, c, e, d}]}] );
    
rule13to31 = 
  IIi[{1, 3}, {cri[{a_, b_, c_, d_, e_}]}] :> (
  - IIi[{3, 1}, {cri[{b, a, d, c, e}]}] 
  + IIi[{4}, {cri[{a, b, c, d}]}] );

rule31to22 = 
  IIi[{3, 1}, {cri[{a_, b_, c_, d_, e_}]}] :> 
  (- 1/2 IIi[{2, 2}, {cri[{a, b, c, d, e}]}] + 1/2 IIi[{2, 2}, {cri[{a, b, c, e, d}]}]);

==> calculations/wt5_bruteforce_i32_as_i41_and_li5.m <==
wt5i32asi41idleading =  22/9 (I32i[x, y] + 
  1/2 (I41i[x, 1/y] + I41i[x, x/y] + 3 I41i[x, y] + I41i[x, y/x] - I41i[y, x/y] - I41i[y, y/x]));
  
wt5i32asi41idli5s = ( - L5c[1/9, -1, {-3, -1, 0, -1, 3}] 
 - L5c[1/9, -1, {-2, 1, -1, -1, 0}] 
 - L5c[1/9, -1, {-1, 1, -1, -2, 3}] 
 + L5c[1/9, -1, {-1, 3, 0, -2, 1}] 
 - L5c[1/9, -1, {1, -3, -2, 3, 0}] 
 - L5c[1/9, -1, {1, -2, -3, 0, 1}] 
 + L5c[1/9, -1, {1, 0, 0, -1, -2}] 
 + L5c[1/9, -1, {1, 0, 0, -1, 2}] 
 - L5c[1/9, -1, {1, 1, -1, 2, 0}] 
 - L5c[1/9, -1, {2, -1, -3, 3, -1}] 
 + L5c[1/9, -1, {2, 0, -3, 1, -1}] 
 - L5c[1/9, -1, {2, 0, -1, 3, -3}] 
 - L5c[1/9, -1, {2, 1, -1, 1, -3}] 
 - L5c[1/9, -1, {3, -1, -3, 2, 0}] 
 + L5c[1/9, 1, {-3, 1, -1, 0, 2}] 
 + L5c[1/9, 1, {-2, 3, 0, -1, -1}] 
 - L5c[1/9, 1, {-1, -3, -1, 0, 3}] 
 - L5c[1/9, 1, {-1, -1, 0, -3, 2}] 
 - L5c[1/9, 1, {-1, 2, -2, 1, 0}] 
 + L5c[1/9, 1, {0, -3, -1, -1, 2}] 
 - L5c[1/9, 1, {0, -2, -3, 1, 3}] 
 + L5c[1/9, 1, {0, 1, -1, -3, 1}] 
 + L5c[1/9, 1, {0, 1, -1, 3, -2}] 
 + L5c[1/9, 1, {0, 2, -2, 0, -1}] 
 + L5c[1/9, 1, {0, 2, -2, 0, 1}] 
 + L5c[1/9, 1, {1, 0, -3, 2, 1}] 
 - L5c[1/9, 1, {1, 2, -2, -1, 0}] 
 + L5c[1/9, 1, {3, -3, -2, 1, 1}] 
 + L5c[1/9, 1, {3, 0, -1, 2, -1}] 
 + L5c[1/9, 1, {3, 1, -1, 0, -1}] 
 + L5c[1/6, 1, {1, 0, -1, 0, 0}] 
 + L5c[5/27, -1, {-1, 0, -1, -3, 3}] 
 + L5c[5/27, -1, {2, -3, -1, 3, 0}] 
 + L5c[5/27, 1, {1, -3, -2, 0, 3}] 
 - L5c[5/18, 1, {-1, 0, 0, -2, 2}] 
 - L5c[5/18, 1, {0, -2, -1, 0, 2}] 
 + L5c[7/18, 1, {0, 0, -1, 0, 0}] 
 - L5c[7/18, 1, {1, -2, -1, 2, 0}] 
 - L5c[4/9, -1, {0, -2, -1, 0, 1}] 
 - L5c[4/9, -1, {0, 0, -1, 2, -1}] 
 - L5c[4/9, -1, {0, 1, -1, 0, -1}] 
 - L5c[4/9, -1, {0, 1, -1, 0, 1}] 
 + L5c[4/9, -1, {1, -1, -2, 2, 0}] 
 + L5c[4/9, -1, {1, 1, 0, 0, -2}] 
 - L5c[4/9, 1, {-2, 0, 0, -1, 1}] 
 + L5c[4/9, 1, {-1, 1, -1, 1, 0}] 
 + L5c[4/9, 1, {0, -1, 0, -1, 0}] 
 - L5c[4/9, 1, {0, 0, 2, -1, -1}] 
 - L5c[4/9, 1, {1, 0, 0, -1, -1}] 
 - L5c[4/9, 1, {1, 0, 0, -1, 1}] 
 + L5c[4/9, 1, {1, 1, -1, -1, 0}] 
 + L5c[4/9, 1, {2, -1, -2, 1, 0}] 
 + L5c[5/9, -1, {0, -1, -2, 0, 1}] 
 + L5c[5/9, -1, {0, 0, 1, 1, -2}] 
 - L5c[5/9, -1, {2, -2, -1, 1, 0}] 
 - L5c[5/9, -1, {2, -1, 0, 0, -1}] 
 + L5c[5/9, 1, {-2, 0, 0, -1, 2}] 
 + L5c[5/9, 1, {-1, 0, 0, -2, 1}] 
 - L5c[5/9, 1, {-1, 2, 0, 0, -1}] 
 + L5c[5/9, 1, {0, -1, -2, 0, 2}] 
 - L5c[5/9, 1, {0, 1, 0, -2, 0}] 
 - L5c[5/9, 1, {0, 2, 0, -1, 0}] 
 - L5c[2/3, -1, {0, -1, -1, 1, 1}] 
 - L5c[2/3, -1, {1, -1, -1, 0, 0}] 
 + L5c[2/3, -1, {1, 0, 0, -1, 0}] 
 + L5c[2/3, 1, {-1, 0, -1, 0, 1}] 
 + L5c[2/3, 1, {0, -1, -1, 1, 0}] 
 + L5c[2/3, 1, {0, 0, 0, 0, -1}] 
 + L5c[2/3, 1, {0, 0, 0, 1, -1}] 
 + L5c[2/3, 1, {1, -1, -1, 1, 0}] 
 - L5c[2/3, 1, {1, 0, 0, -1, 0}] 
 + L5c[1, -1, {-1, -1, -1, 0, 2}] 
 + L5c[1, -1, {-1, -1, 0, -1, 2}] 
 + L5c[1, -1, {-1, 1, -1, 0, 0}] 
 - L5c[1, -1, {-1, 1, 0, 0, -1}] 
 - L5c[1, -1, {-1, 2, 0, -1, 0}] 
 + L5c[1, -1, {0, -2, -1, 1, 1}] 
 + L5c[1, -1, {0, -1, -1, -1, 1}] 
 - L5c[1, -1, {0, 0, 1, -1, -1}] 
 + L5c[1, -1, {0, 1, -1, -1, 1}] 
 + L5c[1, -1, {0, 1, -1, 1, 0}] 
 + L5c[1, -1, {1, -1, -2, 1, 1}] 
 - L5c[1, -1, {1, 0, -2, 1, 0}] 
 + L5c[1, -1, {1, 0, -1, 2, -1}] 
 + L5c[1, -1, {1, 1, -1, 0, -1}] 
 - L5c[1, 1, {-1, -1, 0, -1, 1}] 
 + L5c[1, 1, {-1, 0, 0, -1, 0}] 
 + L5c[1, 1, {-1, 0, 0, -1, 2}] 
 - L5c[1, 1, {-1, 1, -1, 0, 1}] 
 - L5c[1, 1, {0, 0, 0, -2, 1}] 
 - L5c[1, 1, {0, 1, -1, -1, 0}] 
 - L5c[1, 1, {0, 1, -1, 1, -1}] 
 - L5c[1, 1, {0, 1, 0, -1, 1}] 
 - L5c[1, 1, {1, -2, -1, 0, 1}] 
 + L5c[1, 1, {1, -1, -2, 1, 0}] 
 + L5c[1, 1, {1, -1, -1, 2, -1}] 
 - L5c[1, 1, {1, 0, -1, 0, -1}] 
 - L5c[1, 1, {1, 1, -1, 0, 0}] 
 - L5c[1, 1, {2, -1, -1, 1, 0}] 
 + L5c[1, 1, {2, 0, -1, 1, -1}] 
 - L5c[1, 1, {2, 0, 0, 0, -1}] 
 - L5c[23/18, 1, {-1, 0, 0, 0, 0}] 
 - L5c[4/3, -1, {0, -1, -1, 0, 1}] 
 - L5c[4/3, 1, {-1, 0, 0, -1, 1}] 
 - L5c[5/3, -1, {-1, 0, -1, 0, 1}] 
 - L5c[5/3, -1, {-1, 1, 0, -1, 1}] 
 - L5c[5/3, -1, {0, -1, -1, -1, 2}] 
 + L5c[5/3, -1, {0, 1, 0, 0, -1}] 
 - L5c[5/3, -1, {1, -2, -1, 1, 1}] 
 - L5c[5/3, -1, {1, -1, -1, 0, 1}] 
 + L5c[5/3, -1, {1, 1, 0, 0, -1}] 
 - L5c[5/3, 1, {-1, 1, 0, -2, 1}] 
 - L5c[5/3, 1, {-1, 1, 0, -1, 0}] 
 + L5c[5/3, 1, {-1, 1, 0, -1, 1}] 
 + L5c[5/3, 1, {0, -1, -1, 1, 1}] 
 + L5c[5/3, 1, {0, -1, 0, -1, 1}] 
 - L5c[5/3, 1, {0, 0, -1, -1, 1}] 
 - L5c[5/3, 1, {0, 1, 0, 0, 0}] 
 + L5c[5/3, 1, {1, -1, -1, 0, 0}] 
 - L5c[103/54, 1, {-1, 0, -1, 0, 0}] 
 + L5c[107/54, 1, {1, 0, -2, 0, 0}] 
 - L5c[8/3, -1, {0, -1, 0, -1, 1}] 
 + L5c[8/3, -1, {0, 0, -1, 0, 1}] 
 - L5c[8/3, -1, {0, 0, 0, 0, -1}] 
 - L5c[8/3, -1, {0, 1, -1, 0, 0}] 
 + L5c[8/3, -1, {1, 0, -1, 1, 0}] 
 + L5c[8/3, 1, {0, 1, -1, 0, 0}] 
 + L5c[8/3, 1, {0, 1, 0, -1, 0}] 
 + L5c[8/3, 1, {1, 0, -1, 1, -1}] 
 - L5c[8/3, 1, {1, 0, -1, 1, 0}] 
 - L5c[157/54, 1, {2, 0, -1, 0, 0}] 
 + L5c[3, -1, {1, 0, -1, 1, -1}] 
 + L5c[3, 1, {1, 1, 0, 0, -1}] 
 - L5c[11/3, -1, {-1, 1, 0, -1, 0}] 
 - L5c[11/3, -1, {0, 0, -1, 1, 0}] 
 + L5c[11/3, 1, {0, 0, 0, 1, 0}] 
 - L5c[11/3, 1, {1, 0, 0, 0, -1}] 
 + L5c[4, -1, {0, -1, -1, 1, 0}] 
 - L5c[14/3, -1, {0, 0, -1, -1, 1}] 
 - L5c[14/3, 1, {1, -1, -1, 0, 1}] 
 + L5c[20/3, -1, {-1, 1, 0, 0, 0}] );

==> calculations/wt5_check_bruteforce_i32_as_i41.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     16195,        380]
NotebookOptionsPosition[     15306,        348]
NotebookOutlinePosition[     15654,        363]
CellTagsIndexPosition[     15611,        360]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<PolyLogToolsLite.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6976173541529036`*^9, 3.6976173672567277`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<wt5_bruteforce_i32_as_i41_and_li5.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6976220878118963`*^9, 3.697622088509391*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I32", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"G", "[", 
    RowBox[{
    "0", ",", "y", ",", " ", "0", ",", " ", "0", ",", " ", "x", ",", " ", 
     "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I41", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"G", "[", 
    RowBox[{
    "y", ",", "0", ",", " ", "0", ",", " ", "0", ",", " ", "x", ",", " ", 
     "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L5", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"-", 
    RowBox[{"G", "[", 
     RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
      RowBox[{"1", "/", "x"}], ",", " ", "1"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6976173788308344`*^9, 3.697617431423377*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"leading", " ", "=", " ", "wt5i32asi41idleading"}], ";"}]], "Input",
 CellChangeTimes->{{3.697622096755226*^9, 3.6976221096663632`*^9}, {
   3.697622174606318*^9, 3.6976221761453853`*^9}, 3.697622459194351*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"li5s", " ", "=", " ", 
   RowBox[{"wt5i32asi41idli5s", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"L5c", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"a", " ", 
       RowBox[{"L5i", "[", 
        RowBox[{"b", " ", 
         RowBox[{"Times", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", " ", 
              RowBox[{"1", "-", "x"}], ",", " ", "y", ",", " ", 
              RowBox[{"1", "-", "y"}], ",", 
              RowBox[{"x", "-", "y"}]}], "}"}], "^", "c"}], ")"}]}]}], 
        "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6976221158347282`*^9, 3.6976221777395077`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"leading", " ", "-", " ", "li5s"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I32i", "\[Rule]", "I32"}], ",", 
        RowBox[{"I41i", "\[Rule]", "I41"}], ",", 
        RowBox[{"L5i", "\[Rule]", "L5"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.69761745536693*^9, 3.697617469725366*^9}, {
   3.697622186865965*^9, 3.697622197644594*^9}, {3.6976905037383127`*^9, 
   3.69769050433338*^9}, 3.6976906013849154`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697617485950771*^9, 3.69762341326241*^9, 
  3.6976248096602297`*^9, 3.6976893166200585`*^9, 3.6976903235013027`*^9, 
  3.697690622984213*^9, 3.697691596153693*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Now", " ", "LaTeX", " ", "the", " ", "results"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6976251011451397`*^9, 3.6976251103263288`*^9}}],

Cell[BoxData[
 RowBox[{"<<", "TeXUtilities`"}]], "Input",
 CellChangeTimes->{{3.6976251560505433`*^9, 3.69762515920988*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"myFold", "[", 
   RowBox[{"f_", ",", "l_List"}], "]"}], ":=", 
  RowBox[{"Fold", "[", 
   RowBox[{"f", ",", 
    RowBox[{"l", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"l", "[", 
     RowBox[{"[", 
      RowBox[{"2", ";;", "All"}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myTeXList", "[", "l_List", "]"}], ":=", 
  RowBox[{"TeXForm", "[", 
   RowBox[{"TeXVerbatim", "[", 
    RowBox[{"myFold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "<>", "\"\<, \>\"", "<>", "#2"}], "&"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", "#", "]"}], "]"}], "&"}], "/@", "l"}]}], 
     "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.697625246529936*^9, 3.697625249621313*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{
     RowBox[{"L5c", "[", 
      RowBox[{"coeff_", ",", "sgn_", ",", "factors_List"}], "]"}], ",", 
     "TeXForm"}], "]"}], ":=", 
   RowBox[{"TeXVerbatim", "[", 
    RowBox[{"\"\<\\\\{\>\"", "<>", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"sgn", " ", "===", " ", "1"}], ",", " ", "\"\<+\>\"", ",", 
       " ", "\"\<-\>\""}], "]"}], "<>", "\"\<; \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"myTeXList", "[", "factors", "]"}], "]"}], "<>", 
     "\"\<\\\\}\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6976251607894325`*^9, 3.6976253101809573`*^9}, 
   3.6976253493624525`*^9, {3.6976258202954006`*^9, 3.6976258236421647`*^9}, {
   3.6976272395608034`*^9, 3.6976272496623883`*^9}, {3.6976515673690767`*^9, 
   3.6976515674731507`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"arg", "[", 
    RowBox[{"L5c", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], "]"}], " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"arg", "[", 
    RowBox[{
     RowBox[{"q_", "?", "NumericQ"}], " ", 
     RowBox[{"L5c", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}]}], "]"}], " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6976254298825903`*^9, 3.6976254549351125`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gath", " ", "=", " ", 
   RowBox[{"GatherBy", "[", 
    RowBox[{
     RowBox[{"List", "@@", "wt5i32asi41idli5s"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"arg", "[", "#", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6976254124922905`*^9, 3.6976254266467075`*^9}, {
  3.697625460269111*^9, 3.6976255160676966`*^9}, {3.6976257843518386`*^9, 
  3.697625804601339*^9}, {3.697626157285527*^9, 3.6976261586151495`*^9}, {
  3.697626504238899*^9, 3.6976265058653536`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"texLi5s", " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"arg", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "\[Equal]", "1"}], ",", " ", 
       "\"\<\>\"", ",", " ", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{
           RowBox[{"arg", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], " ", "<>", " ", 
        "\"\< \>\""}]}], "]"}], " ", "<>", "\"\<\\\\Li_5( \>\"", "<>", 
     "\[IndentingNewLine]", 
     RowBox[{"StringReplace", "[", 
      RowBox[{
       RowBox[{"ToString", "[", 
        RowBox[{"TeXForm", "[", 
         RowBox[{"Total", "[", "#", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "\"\<\\\\}+\\\\{\>\"", "\[Rule]", "\"\<\\\\}\\n + \\\\{\>\""}], ",", 
         RowBox[{
         "\"\<\\\\}-\\\\{\>\"", "\[Rule]", "\"\<\\\\}\\n - \\\\{\>\""}]}], 
        "}"}]}], "]"}], "<>", "\"\< )\>\""}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6976262044030867`*^9, 3.697626217570462*^9}, {
  3.6976263697343683`*^9, 3.697626370296877*^9}, {3.6976264964660892`*^9, 
  3.697626515529951*^9}, {3.69762724425217*^9, 3.697627288948786*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fold", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "#1", " ", "<>", " ", "\"\< + {} \\\\\\\\ \\n & {} + \>\"", " ", "<>", 
     " ", "#2"}], "&"}], ",", " ", 
   RowBox[{"texLi5s", "/@", "gath"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6976257635679035`*^9, 3.697625800317798*^9}, {
  3.697625845348943*^9, 3.6976259317269154`*^9}, {3.697625966082904*^9, 
  3.697626110486187*^9}, {3.6976262005253*^9, 3.69762622900082*^9}, {
  3.6976263104523807`*^9, 3.6976263348338547`*^9}, {3.69762713714233*^9, 
  3.6976271433344283`*^9}}],

Cell[BoxData["\<\"\\\\frac{1}{9} \\\\Li_5( \\\\{+; 0, 1, -1, -3, 1\\\\}\\n + \
\\\\{+; 0, 1, -1, 3, -2\\\\}\\n + \\\\{+; 0, 2, -2, 0, -1\\\\}\\n + \\\\{+; \
0, 2, -2, 0, 1\\\\}\\n - \\\\{+; 0, -2, -3, 1, 3\\\\}\\n + \\\\{+; 0, -3, -1, \
-1, 2\\\\}\\n + \\\\{-; 1, 0, 0, -1, -2\\\\}\\n + \\\\{-; 1, 0, 0, -1, 2\\\\}\
\\n + \\\\{+; 1, 0, -3, 2, 1\\\\}\\n - \\\\{+; -1, -1, 0, -3, 2\\\\}\\n - \
\\\\{-; 1, 1, -1, 2, 0\\\\}\\n - \\\\{-; -1, 1, -1, -2, 3\\\\}\\n - \\\\{+; \
-1, 2, -2, 1, 0\\\\}\\n - \\\\{+; 1, 2, -2, -1, 0\\\\}\\n - \\\\{-; 1, -2, \
-3, 0, 1\\\\}\\n + \\\\{-; -1, 3, 0, -2, 1\\\\}\\n - \\\\{+; -1, -3, -1, 0, 3\
\\\\}\\n - \\\\{-; 1, -3, -2, 3, 0\\\\}\\n - \\\\{-; 2, 0, -1, 3, -3\\\\}\\n \
+ \\\\{-; 2, 0, -3, 1, -1\\\\}\\n - \\\\{-; -2, 1, -1, -1, 0\\\\}\\n - \
\\\\{-; 2, 1, -1, 1, -3\\\\}\\n - \\\\{-; 2, -1, -3, 3, -1\\\\}\\n + \\\\{+; \
-2, 3, 0, -1, -1\\\\}\\n + \\\\{+; 3, 0, -1, 2, -1\\\\}\\n - \\\\{-; -3, -1, \
0, -1, 3\\\\}\\n + \\\\{+; 3, 1, -1, 0, -1\\\\}\\n + \\\\{+; -3, 1, -1, 0, \
2\\\\}\\n - \\\\{-; 3, -1, -3, 2, 0\\\\}\\n + \\\\{+; 3, -3, -2, 1, 1\\\\} ) \
+ {} \\\\\\\\ \\n & {} + \\\\frac{1}{6} \\\\Li_5( \\\\{+; 1, 0, -1, 0, 0\\\\} \
) + {} \\\\\\\\ \\n & {} + \\\\frac{5}{27} \\\\Li_5( \\\\{-; -1, 0, -1, -3, 3\
\\\\}\\n + \\\\{+; 1, -3, -2, 0, 3\\\\}\\n + \\\\{-; 2, -3, -1, 3, 0\\\\} ) + \
{} \\\\\\\\ \\n & {} + \\\\frac{5}{18} \\\\Li_5( -\\\\{+; 0, -2, -1, 0, \
2\\\\}\\n - \\\\{+; -1, 0, 0, -2, 2\\\\} ) + {} \\\\\\\\ \\n & {} + \
\\\\frac{7}{18} \\\\Li_5( \\\\{+; 0, 0, -1, 0, 0\\\\}\\n - \\\\{+; 1, -2, -1, \
2, 0\\\\} ) + {} \\\\\\\\ \\n & {} + \\\\frac{4}{9} \\\\Li_5( -\\\\{-; 0, 0, \
-1, 2, -1\\\\}\\n - \\\\{+; 0, 0, 2, -1, -1\\\\}\\n + \\\\{+; 0, -1, 0, -1, 0\
\\\\}\\n - \\\\{-; 0, 1, -1, 0, -1\\\\}\\n - \\\\{-; 0, 1, -1, 0, 1\\\\}\\n - \
\\\\{-; 0, -2, -1, 0, 1\\\\}\\n - \\\\{+; 1, 0, 0, -1, -1\\\\}\\n - \\\\{+; \
1, 0, 0, -1, 1\\\\}\\n + \\\\{-; 1, 1, 0, 0, -2\\\\}\\n + \\\\{+; -1, 1, -1, \
1, 0\\\\}\\n + \\\\{+; 1, 1, -1, -1, 0\\\\}\\n + \\\\{-; 1, -1, -2, 2, 0\\\\}\
\\n - \\\\{+; -2, 0, 0, -1, 1\\\\}\\n + \\\\{+; 2, -1, -2, 1, 0\\\\} ) + {} \
\\\\\\\\ \\n & {} + \\\\frac{5}{9} \\\\Li_5( \\\\{-; 0, 0, 1, 1, -2\\\\}\\n - \
\\\\{+; 0, 1, 0, -2, 0\\\\}\\n + \\\\{-; 0, -1, -2, 0, 1\\\\}\\n + \\\\{+; 0, \
-1, -2, 0, 2\\\\}\\n - \\\\{+; 0, 2, 0, -1, 0\\\\}\\n + \\\\{+; -1, 0, 0, -2, \
1\\\\}\\n - \\\\{+; -1, 2, 0, 0, -1\\\\}\\n + \\\\{+; -2, 0, 0, -1, 2\\\\}\\n \
- \\\\{-; 2, -1, 0, 0, -1\\\\}\\n - \\\\{-; 2, -2, -1, 1, 0\\\\} ) + {} \
\\\\\\\\ \\n & {} + \\\\frac{2}{3} \\\\Li_5( \\\\{+; 0, 0, 0, 0, -1\\\\}\\n + \
\\\\{+; 0, 0, 0, 1, -1\\\\}\\n + \\\\{+; 0, -1, -1, 1, 0\\\\}\\n - \\\\{-; 0, \
-1, -1, 1, 1\\\\}\\n + \\\\{-; 1, 0, 0, -1, 0\\\\}\\n - \\\\{+; 1, 0, 0, -1, \
0\\\\}\\n + \\\\{+; -1, 0, -1, 0, 1\\\\}\\n - \\\\{-; 1, -1, -1, 0, 0\\\\}\\n \
+ \\\\{+; 1, -1, -1, 1, 0\\\\} ) + {} \\\\\\\\ \\n & {} + \\\\Li_5( -\\\\{+; \
0, 0, 0, -2, 1\\\\}\\n - \\\\{-; 0, 0, 1, -1, -1\\\\}\\n - \\\\{+; 0, 1, 0, \
-1, 1\\\\}\\n - \\\\{+; 0, 1, -1, -1, 0\\\\}\\n + \\\\{-; 0, 1, -1, 1, 0\\\\}\
\\n + \\\\{-; 0, -1, -1, -1, 1\\\\}\\n + \\\\{-; 0, 1, -1, -1, 1\\\\}\\n - \\\
\\{+; 0, 1, -1, 1, -1\\\\}\\n + \\\\{-; 0, -2, -1, 1, 1\\\\}\\n + \\\\{+; -1, \
0, 0, -1, 0\\\\}\\n + \\\\{+; -1, 0, 0, -1, 2\\\\}\\n - \\\\{+; 1, 0, -1, 0, \
-1\\\\}\\n + \\\\{-; 1, 0, -1, 2, -1\\\\}\\n - \\\\{-; 1, 0, -2, 1, 0\\\\}\\n \
- \\\\{-; -1, 1, 0, 0, -1\\\\}\\n - \\\\{+; -1, -1, 0, -1, 1\\\\}\\n + \
\\\\{-; -1, -1, 0, -1, 2\\\\}\\n + \\\\{-; -1, 1, -1, 0, 0\\\\}\\n - \\\\{+; \
1, 1, -1, 0, 0\\\\}\\n - \\\\{+; -1, 1, -1, 0, 1\\\\}\\n + \\\\{-; 1, 1, -1, \
0, -1\\\\}\\n + \\\\{-; -1, -1, -1, 0, 2\\\\}\\n + \\\\{+; 1, -1, -1, 2, -1\\\
\\}\\n + \\\\{+; 1, -1, -2, 1, 0\\\\}\\n + \\\\{-; 1, -1, -2, 1, 1\\\\}\\n - \
\\\\{-; -1, 2, 0, -1, 0\\\\}\\n - \\\\{+; 1, -2, -1, 0, 1\\\\}\\n - \\\\{+; \
2, 0, 0, 0, -1\\\\}\\n + \\\\{+; 2, 0, -1, 1, -1\\\\}\\n - \\\\{+; 2, -1, -1, \
1, 0\\\\} ) + {} \\\\\\\\ \\n & {} + \\\\frac{23}{18} \\\\Li_5( -\\\\{+; -1, \
0, 0, 0, 0\\\\} ) + {} \\\\\\\\ \\n & {} + \\\\frac{4}{3} \\\\Li_5( -\\\\{-; \
0, -1, -1, 0, 1\\\\}\\n - \\\\{+; -1, 0, 0, -1, 1\\\\} ) + {} \\\\\\\\ \\n & \
{} + \\\\frac{5}{3} \\\\Li_5( -\\\\{+; 0, 0, -1, -1, 1\\\\}\\n - \\\\{+; 0, \
1, 0, 0, 0\\\\}\\n + \\\\{-; 0, 1, 0, 0, -1\\\\}\\n + \\\\{+; 0, -1, 0, -1, 1\
\\\\}\\n + \\\\{+; 0, -1, -1, 1, 1\\\\}\\n - \\\\{-; 0, -1, -1, -1, 2\\\\}\\n \
- \\\\{-; -1, 0, -1, 0, 1\\\\}\\n + \\\\{-; 1, 1, 0, 0, -1\\\\}\\n - \\\\{+; \
-1, 1, 0, -1, 0\\\\}\\n - \\\\{-; -1, 1, 0, -1, 1\\\\}\\n + \\\\{+; -1, 1, 0, \
-1, 1\\\\}\\n - \\\\{+; -1, 1, 0, -2, 1\\\\}\\n + \\\\{+; 1, -1, -1, 0, \
0\\\\}\\n - \\\\{-; 1, -1, -1, 0, 1\\\\}\\n - \\\\{-; 1, -2, -1, 1, 1\\\\} ) \
+ {} \\\\\\\\ \\n & {} + \\\\frac{103}{54} \\\\Li_5( -\\\\{+; -1, 0, -1, 0, 0\
\\\\} ) + {} \\\\\\\\ \\n & {} + \\\\frac{107}{54} \\\\Li_5( \\\\{+; 1, 0, \
-2, 0, 0\\\\} ) + {} \\\\\\\\ \\n & {} + \\\\frac{8}{3} \\\\Li_5( -\\\\{-; 0, \
0, 0, 0, -1\\\\}\\n + \\\\{-; 0, 0, -1, 0, 1\\\\}\\n + \\\\{+; 0, 1, 0, -1, 0\
\\\\}\\n - \\\\{-; 0, -1, 0, -1, 1\\\\}\\n - \\\\{-; 0, 1, -1, 0, 0\\\\}\\n + \
\\\\{+; 0, 1, -1, 0, 0\\\\}\\n + \\\\{-; 1, 0, -1, 1, 0\\\\}\\n - \\\\{+; 1, \
0, -1, 1, 0\\\\}\\n + \\\\{+; 1, 0, -1, 1, -1\\\\} ) + {} \\\\\\\\ \\n & {} + \
\\\\frac{157}{54} \\\\Li_5( -\\\\{+; 2, 0, -1, 0, 0\\\\} ) + {} \\\\\\\\ \\n \
& {} + 3 \\\\Li_5( \\\\{-; 1, 0, -1, 1, -1\\\\}\\n + \\\\{+; 1, 1, 0, 0, -1\\\
\\} ) + {} \\\\\\\\ \\n & {} + \\\\frac{11}{3} \\\\Li_5( \\\\{+; 0, 0, 0, 1, \
0\\\\}\\n - \\\\{-; 0, 0, -1, 1, 0\\\\}\\n - \\\\{+; 1, 0, 0, 0, -1\\\\}\\n - \
\\\\{-; -1, 1, 0, -1, 0\\\\} ) + {} \\\\\\\\ \\n & {} + 4 \\\\Li_5( \\\\{-; \
0, -1, -1, 1, 0\\\\} ) + {} \\\\\\\\ \\n & {} + \\\\frac{14}{3} \\\\Li_5( -\\\
\\{-; 0, 0, -1, -1, 1\\\\}\\n - \\\\{+; 1, -1, -1, 0, 1\\\\} ) + {} \\\\\\\\ \
\\n & {} + \\\\frac{20}{3} \\\\Li_5( \\\\{-; -1, 1, 0, 0, 0\\\\} )\"\>"], \
"Output",
 CellChangeTimes->{{3.6976263163646317`*^9, 3.697626337100851*^9}, 
   3.697626372267604*^9, {3.697626509415167*^9, 3.6976265167814255`*^9}, {
   3.697627134218196*^9, 3.6976271447568407`*^9}, {3.697627271320699*^9, 
   3.697627290214924*^9}, 3.697659774283899*^9, 3.697689319573766*^9, 
   3.697691596748002*^9}]
}, Open  ]]
},
WindowSize->{1536, 794},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 240, 6, 30, "Input"],
Cell[801, 28, 255, 6, 30, "Input"],
Cell[1059, 36, 870, 24, 69, "Input"],
Cell[1932, 62, 244, 4, 30, "Input"],
Cell[2179, 68, 745, 20, 30, "Input"],
Cell[CellGroupData[{
Cell[2949, 92, 630, 16, 30, "Input"],
Cell[3582, 110, 213, 3, 30, "Output"]
}, Open  ]],
Cell[3810, 116, 191, 4, 30, "Input"],
Cell[4004, 122, 124, 2, 30, "Input"],
Cell[4131, 126, 830, 25, 50, "Input"],
Cell[4964, 153, 850, 20, 30, "Input"],
Cell[5817, 175, 612, 17, 50, "Input"],
Cell[6432, 194, 579, 13, 30, "Input"],
Cell[7014, 209, 1480, 38, 50, "Input"],
Cell[CellGroupData[{
Cell[8519, 251, 555, 12, 30, "Input"],
Cell[9077, 265, 6213, 80, 2691, "Output"]
}, Open  ]]
}
]
*)



==> calculations/wt5_check_dan.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      6964,        234]
NotebookOptionsPosition[      6167,        202]
NotebookOutlinePosition[      6514,        217]
CellTagsIndexPosition[      6471,        214]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<PolyLogToolsLite.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975618189424686`*^9, 3.697561823181487*^9}, {
  3.697600495081976*^9, 3.6976005068997707`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], " ", ":=",
    " ", 
   RowBox[{"Factor", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", " ", "-", " ", "c"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"a", " ", "-", " ", "d"}], ")"}]}], " ", "/", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b", " ", "-", " ", "c"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"b", "-", "d"}], ")"}]}], ")"}]}], ",", " ", 
      RowBox[{"Inf", "\[Rule]", "Infinity"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", "l_List", "]"}], " ", ":=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cr", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", "#", "}"}]}], "]"}], "]"}], "&"}], "/@", 
      RowBox[{"l", "[", 
       RowBox[{"[", 
        RowBox[{"4", ";;", "All"}], "]"}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6975619746562567`*^9, 3.6975620142885017`*^9}, {
  3.6975620983564434`*^9, 3.6975621036729717`*^9}, {3.697562161927788*^9, 
  3.6975621760368257`*^9}, {3.6976009803734174`*^9, 3.6976009829214897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"II", "[", 
    RowBox[{"indices_List", ",", "arguments_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "indices", "]"}], "\[Equal]", 
     RowBox[{"Length", "[", "arguments", "]"}]}], "&&", 
    RowBox[{"VectorQ", "[", 
     RowBox[{"indices", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"IntegerQ", "[", "#", "]"}], "&&", 
        RowBox[{"#", "\[GreaterEqual]", "1"}]}], "&"}]}], "]"}]}]}], ":=", 
  RowBox[{"G", "@@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"indices", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"arguments", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "indices", "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<wt5_dan_precomputed.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6976029430338097`*^9, 3.697602954085355*^9}, {
  3.697603004615076*^9, 3.6976030071320224`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"wt5DanAllNPrecomputed", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.697562880145352*^9, {3.6976009626950817`*^9, 3.6976009951766453`*^9}, 
   3.6976023550108967`*^9, {3.6976029558985186`*^9, 3.697602961760596*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6976038463441935`*^9, 3.6976169489468393`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"wt5DanOddNPrecomputed", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6975628863541164`*^9, 3.6975628926875916`*^9}, {
  3.6976030125411787`*^9, 3.6976030157612267`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6975949965124407`*^9, 3.6976040219491796`*^9, 
  3.697617108647313*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"wt5DanOddNas311and32and5Precomputed", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6975628863541164`*^9, 3.697562898427511*^9}, {
  3.697603017418094*^9, 3.69760303147082*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697604516574918*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wt5DanOddNas32delPrecomputed", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "\[Rule]", "cr"}], ",", 
       RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
    "del"}], "//", "Expand"}]], "Input"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697617108662935*^9}]
}, Open  ]]
},
WindowSize->{1536, 794},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 289, 7, 30, "Input"],
Cell[850, 29, 1503, 44, 50, "Input"],
Cell[2356, 75, 1268, 37, 50, "Input"],
Cell[3627, 114, 292, 7, 30, "Input"],
Cell[CellGroupData[{
Cell[3944, 125, 505, 13, 30, "Input"],
Cell[4452, 140, 96, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4585, 146, 457, 12, 30, "Input"],
Cell[5045, 160, 121, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5203, 167, 464, 12, 30, "Input"],
Cell[5670, 181, 70, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5777, 187, 301, 9, 30, "Input"],
Cell[6081, 198, 70, 1, 30, "Output"]
}, Open  ]]
}
]
*)



==> calculations/wt5_check_ids.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58650,       1936]
NotebookOptionsPosition[     56166,       1846]
NotebookOutlinePosition[     56514,       1861]
CellTagsIndexPosition[     56471,       1858]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<PolyLogToolsLite.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975618189424686`*^9, 3.697561823181487*^9}, 
   3.69760437515477*^9, {3.697611715649382*^9, 3.6976117160556364`*^9}, {
   3.6976155302123637`*^9, 3.697615531806689*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Using", " ", "a", " ", "pattern", " ", "to", " ", "make", " ", "a", " ", 
    "pattern", " ", "not", " ", "a", " ", 
    RowBox[{
     RowBox[{"pattern", "!"}], "?"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"lhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"lhs", "/.", 
     RowBox[{
      RowBox[{"HoldPattern", "[", "w_Pattern", "]"}], "\[RuleDelayed]", 
      RowBox[{"w", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"rhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"Expand", "[", "rhs", "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ruleToIdentity", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"lhsRule", "[", "expr", "]"}], "-", 
       RowBox[{"rhsRule", "[", "expr", "]"}]}], "//", "Expand"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6975998566124477`*^9, 3.697599856628066*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], " ", ":=",
    " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", " ", "-", " ", "c"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"a", " ", "-", " ", "d"}], ")"}]}], " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", " ", "-", " ", "c"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{"Inf", "\[Rule]", "Infinity"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", "l_List", "]"}], " ", ":=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"cr", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", " ", 
          RowBox[{"{", "#", "}"}]}], "]"}], "]"}], "&"}], "/@", 
      RowBox[{"l", "[", 
       RowBox[{"[", 
        RowBox[{"4", ";;", "All"}], "]"}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6975619746562567`*^9, 3.6975620142885017`*^9}, {
  3.6975620983564434`*^9, 3.6975621036729717`*^9}, {3.697562161927788*^9, 
  3.6975621760368257`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"II", "[", 
    RowBox[{"indices_List", ",", "arguments_List"}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "indices", "]"}], "\[Equal]", 
     RowBox[{"Length", "[", "arguments", "]"}]}], "&&", 
    RowBox[{"VectorQ", "[", 
     RowBox[{"indices", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"IntegerQ", "[", "#", "]"}], "&&", 
        RowBox[{"#", "\[GreaterEqual]", "1"}]}], "&"}]}], "]"}]}]}], ":=", 
  RowBox[{"G", "@@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"indices", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "-", "1"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"arguments", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", "indices", "]"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<wt5_rules_to_i311_i32_i5.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975618552590733`*^9, 3.6975618933071313`*^9}, {
  3.6975997652052317`*^9, 3.6975997776164637`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule41to32", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.697599929891759*^9, 
  3.697604385160853*^9, 3.697611679236704*^9, 3.697611725608531*^9, 
  3.697615537872551*^9, 3.6976487682282624`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule41to32", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998709231634`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.697599930985521*^9, 3.6976043853870125`*^9, 3.697611679471099*^9, 
  3.6976117261554294`*^9, 3.697615538060053*^9, 3.697648768420415*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule14to32", "]"}]], "Input",
 CellChangeTimes->{3.697599890627058*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "e"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", "5", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "d", ",", "e"}], "}"}], "]"}], "}"}]}], 
   "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "e"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "d", ",", "e", ",", "c"}], "}"}], "]"}], 
      "}"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.6975999314556785`*^9, 
  3.6976043854230385`*^9, 3.697611679486724*^9, 3.6976117261554294`*^9, 
  3.6976155380756807`*^9, 3.697648768474453*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule14to32", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998932701674`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.6975999331281085`*^9, 3.697604385661224*^9, 3.6976116796898513`*^9, 
  3.6976117271091533`*^9, 3.697615538278823*^9, 3.697648768683597*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule23to32", "]"}]], "Input",
 CellChangeTimes->{3.6975998969293427`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"b", ",", "a", ",", "d", ",", "c", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.697599933456236*^9, 
  3.697604385672242*^9, 3.6976116797054725`*^9, 3.697611727156011*^9, 
  3.697615538294448*^9, 3.6976487687196217`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule23to32", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.697599899227111*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.6975999345505686`*^9, 3.6976043858063393`*^9, 3.697611679814853*^9, 
  3.6976117275154066`*^9, 3.69761553841945*^9, 3.697648768849719*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule221to311", "]"}]], "Input",
 CellChangeTimes->{3.697599902838661*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "e"}], "}"}],
       "]"}], "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "d", ",", "e"}], "}"}],
       "]"}], "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "e", ",", "d"}], "}"}],
       "]"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.697599935488077*^9, 
  3.6976043858203363`*^9, 3.6976116798304596`*^9, 3.6976117275154066`*^9, 
  3.697615538435057*^9, 3.6976487688867407`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule221to311", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998709231634`*^9}, 
   3.6975999036980877`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.6975999392249947`*^9, 3.6976043871412716`*^9, 3.6976116808623466`*^9, 
  3.697611730532119*^9, 3.6976155395293703`*^9, 3.6976487699855227`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule131to311", "]"}]], "Input",
 CellChangeTimes->{3.6975999074202924`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "e", ",", "d"}], "}"}],
       "]"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.697599939271859*^9, 
  3.697604387187313*^9, 3.6976116809092083`*^9, 3.697611730563366*^9, 
  3.697615539576226*^9, 3.6976487700835896`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule131to311", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998709231634`*^9}, 
   3.6975999083421664`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.6975999412411814`*^9, 3.697604388036917*^9, 3.697611681597332*^9, 
  3.6976117325327663`*^9, 3.697615540305687*^9, 3.697648770792094*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule113to311", "]"}]], "Input",
 CellChangeTimes->{3.6975999123759975`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["4", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "d", ",", "e"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "d", ",", "f"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "e", ",", "c"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "-", 
  RowBox[{
   FractionBox["16", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "f", ",", "c"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "e", ",", "c", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "e", ",", "f", ",", "c"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"b", ",", "a", ",", "e", ",", "f", ",", "c"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"b", ",", "a", ",", "e", ",", "f", ",", "d"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"b", ",", "a", ",", "f", ",", "e", ",", "c"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "f", ",", "e"}], "}"}],
       "]"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.6975999412880573`*^9, 
  3.6976043880529284`*^9, 3.6976116816129584`*^9, 3.6976117325639987`*^9, 
  3.697615540321313*^9, 3.697648770832122*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule113to311", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998709231634`*^9}, 
   3.697599913502594*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.6976000840930743`*^9, 3.6976043907728434`*^9, 3.6976116839261265`*^9, 
  3.6976118732234683`*^9, 3.6976155427595105`*^9, 3.6976487722791276`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule122to311", "]"}]], "Input",
 CellChangeTimes->{3.697599919054234*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"12", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "f"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "d", ",", "e"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "d", ",", "f"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "e", ",", "c", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "e", ",", "f", ",", "d"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "f", ",", "e", ",", "d"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "e", ",", "d"}], "}"}],
       "]"}], "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "e", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "f", ",", "e"}], "}"}],
       "]"}], "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "d", ",", "e", ",", "c", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.69760008412431*^9, 
  3.6976043908088655`*^9, 3.6976116839573584`*^9, 3.6976118732547016`*^9, 
  3.697615542775117*^9, 3.697648772378211*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule122to311", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998709231634`*^9}, 
   3.697599920085514*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.6976000904082294`*^9, 3.697604393025434*^9, 3.6976116858173184`*^9, 
  3.697611879460041*^9, 3.6976155446668587`*^9, 3.6976487744306498`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule212to311", "]"}]], "Input",
 CellChangeTimes->{3.6975999587477193`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "12"}], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "f"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "d", ",", "f"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "-", 
  RowBox[{"12", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "}"}], "]"}], "}"}]}], 
    "]"}]}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}], 
     "}"}]}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "d"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "e"}], "}"}], "]"}], 
     "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "f"}], "}"}], "]"}], 
     "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "d", ",", "e", ",", "f"}], "}"}], "]"}], 
     "}"}]}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "e", ",", "c", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "f"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "e", ",", "f", ",", "c"}], "}"}], "]"}], 
     "}"}]}], "]"}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "e"}], "}"}],
       "]"}], "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "d", ",", "e"}], "}"}],
       "]"}], "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "e", ",", "d"}], "}"}],
       "]"}], "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "e", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "d", ",", "e", ",", "c", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}], "-", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "e", ",", "d", ",", "c", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.697600090439498*^9, 
  3.6976043930484705`*^9, 3.6976116858485513`*^9, 3.6976118794912744`*^9, 
  3.6976155446980915`*^9, 3.697648774564764*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ruleToIdentity", "[", "rule212to311", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "Inf"}], ",", 
        RowBox[{"b", "\[Rule]", "0"}], ",", 
        RowBox[{"c", "\[Rule]", "1"}], ",", 
        RowBox[{"cri", "\[Rule]", "cr"}], ",", 
        RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
     "sh"}], "//", "flatTensor"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998709231634`*^9}, 
   3.6975999596383605`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.697599829185773*^9, 3.6975998672000685`*^9, 
  3.697600098402921*^9, 3.6976043957974095`*^9, 3.6976116882403584`*^9, 
  3.697611887119023*^9, 3.6976155470893555`*^9, 3.69764877714559*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", "-"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.69756256451105*^9, 3.697562567623335*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ruleToIdentity", "[", "rule311to32", "]"}]], "Input",
 CellChangeTimes->{{3.6975999587477193`*^9, 3.6975999817092514`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "e", ",", "d"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "f", ",", "d"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "c", ",", "b", ",", "f", ",", "d"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "d", ",", "b", ",", "e", ",", "f"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "d", ",", "b", ",", "f", ",", "e"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"b", ",", "a", ",", "f", ",", "c", ",", "e"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"b", ",", "a", ",", "f", ",", "e", ",", "c"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"b", ",", "f", ",", "a", ",", "c", ",", "e"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cri", "[", 
       RowBox[{"{", 
        RowBox[{"b", ",", "f", ",", "a", ",", "e", ",", "c"}], "}"}], "]"}], 
      "}"}]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "f", ",", "e"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "e"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "e"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "c", ",", "b"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "d", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "e", ",", "b"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "d", ",", "b"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "e"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "c", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"b", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"b", ",", "e", ",", "c", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "e"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "e"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "c", ",", "e"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "e", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "f", ",", "c"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "c"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "e"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "f", ",", "e"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "e"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "e"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "f", ",", "e"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "d", ",", "b", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "d", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "b", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "e", ",", "c", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "f", ",", "b", ",", "e"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"b", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"b", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "f", ",", "b", ",", "e"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"b", ",", "c", ",", "e", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"IIi", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"b", ",", "e", ",", "c", ",", "f"}], "}"}], "]"}], ",", 
       RowBox[{"cri", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}]}], "}"}]}],
     "]"}]}], "+", 
  RowBox[{"IIi", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "]"}], "}"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.697599872377677*^9, 3.697600098496684*^9, 
  3.6976043958504477`*^9, 3.697611688287216*^9, 3.69761188719713*^9, 
  3.6976155471362123`*^9, 3.6976487772886915`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ruleToIdentity", "[", "rule311to32", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", "Inf"}], ",", 
       RowBox[{"b", "\[Rule]", "0"}], ",", 
       RowBox[{"c", "\[Rule]", "1"}], ",", 
       RowBox[{"cri", "\[Rule]", "cr"}], ",", 
       RowBox[{"IIi", "\[Rule]", "II"}]}], "}"}]}], "//", "CreateTensor"}], "//",
    "del"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.6975998221962953`*^9, {3.6975998636196985`*^9, 3.6975998709231634`*^9}, {
   3.6975999596383605`*^9, 3.69759998592968*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.697599829185773*^9, 3.6975998672000685`*^9, 3.6976043741280437`*^9, 
   3.697604404716708*^9, 3.697611696102937*^9, {3.697615533776026*^9, 
   3.6976155547953033`*^9}, 3.69765977412763*^9}]
}, Open  ]]
},
WindowSize->{1536, 794},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 363, 8, 30, "Input"],
Cell[924, 30, 1102, 31, 107, "Input"],
Cell[2029, 63, 1404, 43, 50, "Input"],
Cell[3436, 108, 1268, 37, 107, "Input"],
Cell[4707, 147, 301, 7, 30, "Input"],
Cell[CellGroupData[{
Cell[5033, 158, 76, 1, 30, "Input"],
Cell[5112, 161, 1112, 35, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6261, 201, 602, 16, 50, "Input"],
Cell[6866, 219, 236, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7139, 227, 118, 2, 30, "Input"],
Cell[7260, 231, 1601, 52, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8898, 288, 602, 16, 50, "Input"],
Cell[9503, 306, 238, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9778, 314, 120, 2, 30, "Input"],
Cell[9901, 318, 994, 31, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10932, 354, 600, 16, 50, "Input"],
Cell[11535, 372, 237, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11809, 380, 120, 2, 30, "Input"],
Cell[11932, 384, 1643, 49, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13612, 438, 632, 17, 50, "Input"],
Cell[14247, 457, 242, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14526, 465, 122, 2, 30, "Input"],
Cell[14651, 469, 784, 22, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15472, 496, 632, 17, 50, "Input"],
Cell[16107, 515, 236, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16380, 523, 122, 2, 30, "Input"],
Cell[16505, 527, 4388, 148, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20930, 680, 630, 17, 50, "Input"],
Cell[21563, 699, 244, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21844, 707, 120, 2, 30, "Input"],
Cell[21967, 711, 4053, 132, 145, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26057, 848, 630, 17, 50, "Input"],
Cell[26690, 867, 240, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26967, 875, 122, 2, 30, "Input"],
Cell[27092, 879, 5445, 178, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32574, 1062, 632, 17, 30, "Input"],
Cell[33209, 1081, 237, 3, 30, "Output"]
}, Open  ]],
Cell[33461, 1087, 186, 5, 30, "Input"],
Cell[CellGroupData[{
Cell[33672, 1096, 147, 2, 30, "Input"],
Cell[33822, 1100, 21436, 716, 491, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55295, 1821, 610, 16, 30, "Input"],
Cell[55908, 1839, 242, 4, 30, "Output"]
}, Open  ]]
}
]
*)



==> calculations/wt5_dan.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    564688,      12480]
NotebookOptionsPosition[    559535,      12310]
NotebookOutlinePosition[    559901,      12326]
CellTagsIndexPosition[    559858,      12323]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"<<", "TeXUtilities`"}]], "Input",
 CellChangeTimes->{{3.6576231620347567`*^9, 3.657623167774674*^9}, {
  3.69752451959698*^9, 3.6975245257731028`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<dan_procedure.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.697598984782219*^9, 3.69759900807892*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"TeX", " ", "Formatting"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"a", "[", "i_", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"a", ",", "i"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"Inf", ",", "TeXForm"}], "]"}], ":=", 
    RowBox[{"TeXCommand", "[", "\"\<infty\>\"", "]"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"myFold", "[", 
     RowBox[{"f_", ",", "l_List"}], "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{"f", ",", 
      RowBox[{"l", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"l", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "All"}], "]"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"myTeXList", "[", "l_List", "]"}], ":=", 
    RowBox[{"TeXForm", "[", 
     RowBox[{"TeXVerbatim", "[", 
      RowBox[{"myFold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "<>", "\"\<, \>\"", "<>", "#2"}], "&"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"TeXForm", "[", "#", "]"}], "]"}], "&"}], "/@", "l"}]}], 
       "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"cri", "[", "l_List", "]"}], ",", "TeXForm"}], "]"}], ":=", 
    RowBox[{"TeXVerbatim", "[", 
     RowBox[{"myFold", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "<>", "\"\< \>\"", "<>", "#2"}], "&"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"TeXForm", "[", "#", "]"}], "]"}], "&"}], "/@", "l"}]}], 
      "]"}], "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{
      RowBox[{"IIi", "[", 
       RowBox[{"inds_List", ",", "args_List"}], "]"}], ",", "TeXForm"}], 
     "]"}], ":=", 
    RowBox[{"TeXVerbatim", "[", 
     RowBox[{"\"\<I_{\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"myTeXList", "[", "inds", "]"}], "]"}], "<>", "\"\<}(\>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"myTeXList", "[", "args", "]"}], "]"}], "<>", "\"\<)\>\""}], 
     "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"a0_", ",", "alist_List", ",", "x_", ",", "alast_"}], "]"}], 
       ",", "TeXForm"}], "]"}], ":=", 
     RowBox[{"TeXVerbatim", "[", 
      RowBox[{"\"\<H(\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"TeXForm", "[", "a0", "]"}], "]"}], "<>", "\"\< \\\\mid \>\"",
        "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"myTeXList", "[", "alist", "]"}], "]"}], "<>", 
       "\"\< \\\\dblslash \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"TeXForm", "[", "x", "]"}], "]"}], "<>", "\"\< \\\\mid \>\"", 
       "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{"TeXForm", "[", "alast", "]"}], "]"}], "<>", "\"\<)\>\""}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"manipulate", " ", "and", " ", "LaTeX", " ", "results"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gatherIntegrals", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "expr", "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", "expr"}], ",", 
           RowBox[{"{", "expr", "}"}]}], "]"}], ")"}], "//", 
        RowBox[{
         RowBox[{"GatherBy", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"indices", "[", "#", "]"}], "&"}]}], "]"}], "&"}]}], 
       ")"}], "//", "Reverse"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"gatherIntegrals", "[", 
      RowBox[{"expr_", ",", "function_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "expr", "]"}], "===", "Plus"}], ",", 
           RowBox[{"List", "@@", "expr"}], ",", 
           RowBox[{"{", "expr", "}"}]}], "]"}], ")"}], "//", 
        RowBox[{
         RowBox[{"GatherBy", "[", 
          RowBox[{"#", ",", "function"}], "]"}], "&"}]}], ")"}], "//", 
      "Reverse"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"countIntegrals", "[", "expr_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Length", "[", "#", "]"}], ",", "#"}], "}"}], "&"}], "/@", 
        "expr"}], ")"}], "//", "ColumnForm"}], "//", "Print"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texCountIntegrals", "[", "expr_", "]"}], ":=", 
     RowBox[{"\"\<Integral & Number in expression\>\"", "<>", 
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "<>", "\"\< \\\\\\\\ \\n\>\"", "<>", "#2"}], "&"}], 
        ",", "\"\<\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\"\<$ I_\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"indices", "[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "<>", 
            "\"\< $ & \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"Length", "[", "#", "]"}], "]"}]}], "}"}], "&"}], "/@", 
         "expr"}]}], "]"}], "<>", "\"\< \\\\\\\\ \\nTotal & \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"Total", "[", 
        RowBox[{"Length", "/@", "expr"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texCountIntegrals", "[", 
      RowBox[{"expr_", ",", "function_"}], "]"}], ":=", 
     RowBox[{"\"\<Type & Number in expression\>\"", "<>", 
      RowBox[{"Fold", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "<>", "\"\< \\\\\\\\ \\n\>\"", "<>", "#2"}], "&"}], 
        ",", "\"\<\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Fold", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#1", "<>", "\"\< \>\"", "<>", "#2"}], "&"}], ",", 
              RowBox[{"ToString", "/@", 
               RowBox[{"function", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "]"}], "<>", 
            "\"\< $ & \>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"Length", "[", "#", "]"}], "]"}]}], "}"}], "&"}], "/@", 
         "expr"}]}], "]"}], "<>", "\"\< \\\\\\\\ \\nTotal & \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"Total", "[", 
        RowBox[{"Length", "/@", "expr"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texIntegralsSingleLine", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"\"\<I_{\>\"", "<>", 
        RowBox[{
         RowBox[{"StringCases", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"\"\<I_{\>\"", "~~", 
             RowBox[{"index", ":", 
              RowBox[{"Shortest", "[", "___", "]"}]}], "~~", "\"\<}\>\""}], 
            "\[RuleDelayed]", "index"}]}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "<>", "\"\<}( \>\"", "<>", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"\"\<I_{\>\"", "~~", 
              RowBox[{"Shortest", "[", "___", "]"}], "~~", "\"\<}\>\""}], 
             "\[Rule]", "\"\<\>\""}], ",", 
            RowBox[{"\"\<(\>\"", "\[Rule]", "\"\<[\>\""}], ",", 
            RowBox[{"\"\<)\>\"", "\[Rule]", "\"\<]\>\""}]}], "}"}]}], "]"}], 
        "<>", "\"\< )\>\""}], "&"}], "@", 
      RowBox[{"(", 
       RowBox[{"StringReplace", "[", 
        RowBox[{"expr", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<)-\>\"", "\[Rule]", "\"\<) \\n - \>\""}], ",", 
           RowBox[{"\"\<)+\>\"", "\[Rule]", "\"\<) \\n + \>\""}]}], "}"}]}], 
        "]"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"texJoinIntegrals", "[", "expr_", "]"}], ":=", 
    RowBox[{"Fold", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "<>", "\"\< + {} \\\\\\\\ \\n & {} + \>\"", "<>", "#2"}],
        "&"}], ",", "expr"}], "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"texIntegralsWithFracGath", "[", "expr_", "]"}], ":=", 
    RowBox[{"texJoinIntegrals", "[", 
     RowBox[{"texIntegralsSingleLine", "/@", 
      RowBox[{"ToString", "/@", 
       RowBox[{"TeXForm", "/@", 
        RowBox[{"(", 
         RowBox[{"expr", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Rational", "[", 
             RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"Sign", "[", 
              RowBox[{"a", "/", "b"}], "]"}], " ", 
             RowBox[{"HoldForm", "[", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"Abs", "[", 
                RowBox[{"Divide", "[", 
                 RowBox[{"a", ",", "b"}], "]"}], "]"}], "]"}], "]"}]}]}], 
           "}"}]}], ")"}]}]}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texIntegralsWithFrac", "[", "expr_", "]"}], ":=", 
     RowBox[{"texIntegralsWithFracGath", "[", 
      RowBox[{"Total", "/@", 
       RowBox[{"gatherIntegrals", "[", "expr", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"texIntegralsGath", "[", "expr_List", "]"}], ":=", 
    RowBox[{"texJoinIntegrals", "[", 
     RowBox[{"texIntegralsSingleLine", "/@", 
      RowBox[{"ToString", "/@", 
       RowBox[{"TeXForm", "/@", 
        RowBox[{"(", "expr", ")"}]}]}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"texIntegralsGath", "[", 
     RowBox[{"expr_List", ",", "scaling_"}], "]"}], ":=", 
    RowBox[{"texJoinIntegrals", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[NotEqual]", "1"}], ",", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"TeXForm", "[", 
              RowBox[{"1", "/", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "<>", 
            "\"\< \>\""}], ",", "\"\<\>\""}], "]"}], "<>", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "&"}], "/@", 
      RowBox[{"MapThread", "[", 
       RowBox[{"List", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"texIntegralsSingleLine", "/@", 
           RowBox[{"ToString", "/@", 
            RowBox[{"TeXForm", "/@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"scaling", "*", "expr"}], "//", "Expand"}], 
              ")"}]}]}]}], ",", "scaling"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texIntegralsByCoeff", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", 
          RowBox[{"expr", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"indices", "[", "#", "]"}], ",", 
              RowBox[{"denominator", "[", "#", "]"}]}], "}"}], "&"}]}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"texIntegralsGath", "[", 
        RowBox[{
         RowBox[{"Total", "/@", "gath"}], ",", 
         RowBox[{"denominator", "/@", 
          RowBox[{"gath", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texIntegrals", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", "expr", "]"}]}], "}"}], ",", 
       RowBox[{"texIntegralsGath", "[", 
        RowBox[{"Total", "/@", "gath"}], "]"}]}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Using", " ", "a", " ", "pattern", " ", "to", " ", "make", " ", "a", " ", 
     "pattern", " ", "not", " ", "a", " ", 
     RowBox[{
      RowBox[{"pattern", "!"}], "?"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"lhs", "/.", 
     RowBox[{
      RowBox[{"HoldPattern", "[", "w_Pattern", "]"}], "\[RuleDelayed]", 
      RowBox[{"w", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"rhsRule", "[", 
     RowBox[{"RuleDelayed", "[", 
      RowBox[{"lhs_", ",", "rhs_"}], "]"}], "]"}], ":=", 
    RowBox[{"Expand", "[", "rhs", "]"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ruleToIdentity", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"lhsRule", "[", "expr", "]"}], "-", 
       RowBox[{"rhsRule", "[", "expr", "]"}]}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texRule", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", 
          RowBox[{"Expand", "@", 
           RowBox[{"rhsRule", "[", "expr", "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{"lhsRule", "[", "expr", "]"}], "]"}], "]"}], "<>", 
        "\"\< & {} = \>\"", "<>", 
        RowBox[{"texIntegralsGath", "[", 
         RowBox[{"Total", "/@", "gath"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texRuleWithFrac", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", 
          RowBox[{"Expand", "@", 
           RowBox[{"rhsRule", "[", "expr", "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{"lhsRule", "[", "expr", "]"}], "]"}], "]"}], "<>", 
        "\"\< & {} = \>\"", "<>", 
        RowBox[{"texIntegralsWithFracGath", "[", 
         RowBox[{"Total", "/@", "gath"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texRuleByCoeff", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"gatherIntegrals", "[", 
          RowBox[{
           RowBox[{"Expand", "@", 
            RowBox[{"rhsRule", "[", "expr", "]"}]}], ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"indices", "[", "#", "]"}], ",", 
              RowBox[{"denominator", "[", "#", "]"}]}], "}"}], "&"}]}], 
          "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{"lhsRule", "[", "expr", "]"}], "]"}], "]"}], "<>", 
        "\"\< & {} = \>\"", "<>", 
        RowBox[{"texIntegralsGath", "[", 
         RowBox[{
          RowBox[{"Total", "/@", "gath"}], ",", 
          RowBox[{"denominator", "/@", 
           RowBox[{"gath", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"texRuleByCR", "[", "expr_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"gath", "=", 
         RowBox[{"Reverse", "@", 
          RowBox[{"gatherIntegrals", "[", 
           RowBox[{
            RowBox[{"Expand", "@", 
             RowBox[{"rhsRule", "[", "expr", "]"}]}], ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"indices", "[", "#", "]"}], ",", 
               RowBox[{"denominator", "[", "#", "]"}], ",", 
               RowBox[{
                RowBox[{"args", "[", "#", "]"}], "//", "Length"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Union", "@@", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"args", "[", "#", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"All", ",", "1"}], "]"}], "]"}], ")"}]}], ")"}], "//",
                 "Length"}]}], "}"}], "&"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"ToString", "[", 
         RowBox[{"TeXForm", "[", 
          RowBox[{"lhsRule", "[", "expr", "]"}], "]"}], "]"}], "<>", 
        "\"\< & {} = \>\"", "<>", 
        RowBox[{"texIntegralsGath", "[", 
         RowBox[{
          RowBox[{"Total", "/@", "gath"}], ",", 
          RowBox[{"denominator", "/@", 
           RowBox[{"gath", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6976442543813295`*^9, 3.697644254404357*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Load", " ", "precomputed", " ", "results", " ", "to", " ", "check", " ", 
    "later"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<wt5_dan_precomputed.m\>\""}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.697599051790345*^9, 3.697599063237075*^9}, {
  3.6975994686062803`*^9, 3.6975994702639437`*^9}, {3.697602550513105*^9, 
  3.6976025651452227`*^9}, {3.697602753883231*^9, 3.6976027625747285`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"--", 
   RowBox[{"--", "--"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697525923879716*^9, 3.6975259257636223`*^9}, {
  3.6975994958065605`*^9, 3.6975994965253487`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wt5VarsToABC", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g"}], 
        "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", " ", 
     RowBox[{"x", "\[Rule]", "Inf"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"canonicalCR", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cri", "[", 
      RowBox[{"{", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], 
     "\[RuleDelayed]", 
     RowBox[{"cri", "[", 
      RowBox[{"crOrbit", "[", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], "]"}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6975258965009623`*^9, 3.697525916828238*^9}, {
  3.697526197772664*^9, 3.6975262352827177`*^9}, {3.6975276207863693`*^9, 
  3.6975276217531137`*^9}, {3.6975566747688217`*^9, 3.6975566835903435`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"in5Dan", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Asymb", "[", 
     RowBox[{"5", ",", "1", ",", "2"}], "]"}], "/.", "wt5VarsToABC"}], "//", 
   "TeXForm"}]}]], "Input",
 CellChangeTimes->{{3.697525953475912*^9, 3.697525970522691*^9}, 
   3.697526038593132*^9, {3.697527624825776*^9, 3.697527624953837*^9}, {
   3.697534964626761*^9, 3.697534977585638*^9}}],

Cell["H(a \\mid b, c, d, e, f \\dblslash \\infty \\mid g)", "Output",
 CellChangeTimes->{{3.697525950078225*^9, 3.697525980503378*^9}, 
   3.6975260392841663`*^9, 3.69752703329508*^9, 3.697527625484969*^9, 
   3.6975322929099703`*^9, {3.697534961874489*^9, 3.6975349778372602`*^9}, 
   3.6975350638330793`*^9, 3.6975548163934045`*^9, 3.697556684684046*^9, 
   3.6975633436990175`*^9, {3.697599501326394*^9, 3.6975995146651907`*^9}, 
   3.6976025703779964`*^9, {3.6976124524613757`*^9, 3.6976124687994537`*^9}, 
   3.697616055513669*^9, 3.6976442564668264`*^9, 3.6976480463961773`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"in5Polylog", " ", "=", " ", 
   RowBox[{
    RowBox[{"iToCcr", "@", 
     RowBox[{"hToI", "@", 
      RowBox[{"hCrSimp", "[", 
       RowBox[{"Asymb", "[", 
        RowBox[{"5", ",", "1", ",", "2"}], "]"}], "]"}]}]}], "/.", 
    "wt5VarsToABC"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.657352131949285*^9, 3.657352147617848*^9}, {
   3.657352549486443*^9, 3.6573526108128433`*^9}, {3.65735267326958*^9, 
   3.657352673349101*^9}, {3.657690322744503*^9, 3.6576903488893175`*^9}, {
   3.659091519477152*^9, 3.659091519565649*^9}, {3.6711879043747396`*^9, 
   3.671187923058796*^9}, {3.697525856502245*^9, 3.697525888949885*^9}, {
   3.6975259280282393`*^9, 3.697525932571065*^9}, {3.697525977194881*^9, 
   3.697525978178672*^9}, 3.697526040272935*^9, {3.69752761722637*^9, 
   3.697527627139942*^9}, {3.697534970370522*^9, 3.697534990721616*^9}}],

Cell["I_{1, 1, 1, 1, 1}(\\infty a g b c d e f)", "Output",
 CellChangeTimes->{
  3.697534992060092*^9, 3.697535063888892*^9, 3.6975548194031157`*^9, 
   3.6975566854041185`*^9, 3.6975633437302814`*^9, 3.697599515776038*^9, 
   3.697602570831111*^9, {3.697612452477*^9, 3.697612468830721*^9}, 
   3.6976160561869965`*^9, 3.6976442565038457`*^9, 3.6976480464292*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "apply", " ", "the", " ", "all", " ", "n", " ", "reduction", " ", "first"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6975269060094547`*^9, 3.697526912215732*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5AllN", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"iToCcr", "@", 
      RowBox[{"hToI", "@", 
       RowBox[{"hCrSimp", "@", 
        RowBox[{"Expand", "@", 
         RowBox[{"reduceAll", "[", "5", "]"}]}]}]}]}], "/.", "wt5VarsToABC"}],
     "//", "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.697525275693885*^9, 3.697525311397773*^9}, {
   3.69752539230795*^9, 3.697525393331551*^9}, {3.697525544511775*^9, 
   3.697525545311083*^9}, 3.6975255787951097`*^9, {3.697525622691525*^9, 
   3.6975256229473343`*^9}, {3.6975257002509193`*^9, 3.697525748995326*^9}, 
   3.697525938052705*^9, {3.697525982586339*^9, 3.697526042160902*^9}, {
   3.697526217307646*^9, 3.6975262184674187`*^9}, {3.697527609948696*^9, 
   3.697527615385573*^9}, {3.697556657612116*^9, 3.6975566634914985`*^9}, {
   3.6975567744312897`*^9, 3.6975567829856997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5AllNLower", " ", "=", " ", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"out5AllN", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"#", ",", " ", "a"}], "]"}], "\[NotEqual]", 
        RowBox[{"{", "}"}]}], "&"}]}], "]"}], "/.", "canonicalCR"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6975261391398783`*^9, 3.6975261859800367`*^9}, {
  3.69752633152815*^9, 3.697526334071616*^9}, {3.697527640463204*^9, 
  3.697527647466877*^9}, {3.6975567935427074`*^9, 3.697556794091116*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"out5AllN", " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"out5AllNLower", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"out5AllNLower", "/.", 
        RowBox[{"a", "\[Rule]", "g"}]}], ")"}]}], ")"}]}], "/.", 
   "canonicalCR"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.697526335455419*^9, 3.69752639615788*^9}, {
  3.697526920486521*^9, 3.697526931318369*^9}, {3.697527651505542*^9, 
  3.69752765370453*^9}, {3.697556760088269*^9, 3.697556798970463*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.697526390517892*^9, 3.697526396780108*^9}, 
   3.6975269320551662`*^9, 3.697527654303132*^9, 3.697532293200407*^9, 
   3.69753499832206*^9, 3.697535064128533*^9, 3.6975548238942876`*^9, 
   3.69755669665574*^9, {3.6975567646082478`*^9, 3.6975567995329275`*^9}, 
   3.6975633441833963`*^9, 3.697599525267686*^9, 3.6976025736761355`*^9, {
   3.697612452773879*^9, 3.6976124690182033`*^9}, 3.6976160586727724`*^9, 
   3.697644256745021*^9, 3.6976480466633673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt5DanAllNPrecomputed", " ", "==", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"in5Polylog", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"out5AllNLower", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{"out5AllNLower", "/.", 
           RowBox[{"a", "\[Rule]", "g"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "0"}], ",", 
        RowBox[{"g", "\[Rule]", "1"}]}], "}"}]}], "/.", "canonicalCR"}], "//",
     "Expand"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6975418299919577`*^9, 3.697542016701066*^9}, {
   3.69754206739629*^9, 3.6975420787709827`*^9}, {3.697556440706278*^9, 
   3.6975564421608105`*^9}, 3.6975568553198547`*^9, {3.697559767857934*^9, 
   3.697559770374942*^9}, {3.697602576286768*^9, 3.6976025900270505`*^9}, {
   3.6976124848842154`*^9, 3.6976124855254126`*^9}, {3.697616101916132*^9, 
   3.6976161159117737`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.697602591215184*^9, {3.697612452789505*^9, 3.6976124690494556`*^9}, {
   3.6976160599086947`*^9, 3.6976161162242327`*^9}, 3.6976442567830315`*^9, 
   3.697648046694388*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5AllNLowerGathered", " ", "=", " ", 
   RowBox[{"gatherIntegrals", "[", "out5AllNLower", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.670915222347866*^9, 3.670915289663663*^9}, {
  3.670915332846138*^9, 3.67091535581328*^9}, {3.670916219945907*^9, 
  3.670916221082815*^9}, {3.670916333281445*^9, 3.670916344666979*^9}, {
  3.6709189674655952`*^9, 3.670919042204668*^9}, {3.6709258128572893`*^9, 
  3.670925813211691*^9}, {3.67118350918089*^9, 3.671183531116184*^9}, {
  3.671183581222713*^9, 3.6711835985946093`*^9}, {3.671185477981173*^9, 
  3.671185488930788*^9}, {3.6711866229772873`*^9, 3.671186625444181*^9}, {
  3.697526489797328*^9, 3.69752652016094*^9}, {3.697526563194475*^9, 
  3.6975266037261*^9}, {3.697526670126646*^9, 3.697526734427701*^9}, {
  3.697526796050971*^9, 3.697526882791471*^9}, {3.697527778452664*^9, 
  3.6975277802290154`*^9}, {3.6975311529386387`*^9, 3.697531158768909*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countIntegrals", "[", "out5AllNLowerGathered", "]"}]], "Input",
 CellChangeTimes->{
  3.697526887879635*^9, {3.6975311604902887`*^9, 3.697531165857418*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"22", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "e", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "Inf", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "e", ",", "a", ",", "d", ",", "c", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "e", ",", "a", ",", "Inf", ",", "c", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "d", ",", "a", ",", "b", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "e", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "d", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "d", ",", "b", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "e", ",", "b", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "c", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"26", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "e", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "Inf", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "e", ",", "a", ",", "Inf", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "d", ",", "Inf", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "e", ",", "Inf", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "e", ",", "a", ",", "b", ",", "Inf", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "e", ",", "a", ",", "d", ",", "Inf", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "d", ",", "b", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "d", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "e", ",", "b", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "c", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "b", ",", "d", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"22", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "e", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "Inf", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "e", ",", "a", ",", "Inf", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "d", ",", "b", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "d", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "e", ",", "b", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "c", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "b", ",", "d", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"21", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "e", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "e", ",", "a", ",", "d", ",", "Inf", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "d", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "a", ",", "e", ",", "Inf", ",", "c"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "d", ",", "a", ",", "b", ",", "Inf", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "e", ",", "a", ",", "b", ",", "d", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "c", ",", "e", ",", "a", ",", "d", ",", "Inf", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "b", ",", "d", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "d", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "c", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "b", ",", "d", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"22", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "e", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "e", ",", "a", ",", "d", ",", "Inf", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "e", ",", "Inf", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "d", ",", "a", ",", "b", ",", "Inf", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "e", ",", "a", ",", "d", ",", "Inf", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "b", ",", "d", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "d", ",", "e", ",", "b"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "c", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "b", ",", "d", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"14", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "e", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "d", ",", "e", ",", "Inf"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "c", ",", "e", ",", "a", ",", "b", ",", "d", ",", "Inf"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "e", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "c", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "c", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "e", ",", "f", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "c", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"34", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "f", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "c", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "d", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "d", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "e", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "b", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "d", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"e", ",", "Inf", ",", "a", ",", "c", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "f", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"3", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"41", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "f", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "c", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "d", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "e", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "a", ",", "Inf", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"c", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "d", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"c", ",", "e", ",", "a", ",", "Inf", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"e", ",", "Inf", ",", "a", ",", "c", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "d", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"f", ",", "Inf", ",", "a", ",", "e", ",", "b"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "f", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"39", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "f", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "c", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "e", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "Inf", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"c", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "b", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"e", ",", "Inf", ",", "a", ",", "c", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"e", ",", "Inf", ",", "a", ",", "d", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"f", ",", "Inf", ",", "a", ",", "e", ",", "b"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "f", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"29", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "f", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "c", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "d", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "e", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "b", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "b", ",", "d"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"e", ",", "Inf", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"e", ",", "Inf", ",", "a", ",", "c", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "f", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "c", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"37", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["9", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["7", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "e", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "e", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "e", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "c"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"3", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "f", ",", "e", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}]}], "}"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{22, {Rational[-1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`f}]}], 
      Rational[-3, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b, $CellContext`c}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`f}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[-3, 2] $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {
    26, {Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`Inf, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`Inf, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`Inf, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf, $CellContext`f}]}], -$CellContext`IIi[{2, 2,
         1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 2, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`f}]}], -$CellContext`IIi[{2, 2, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {
    22, {Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`c, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{2, 1,
         2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`e}]}], -$CellContext`IIi[{2, 1, 
        2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`e}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`c}]}], -$CellContext`IIi[{2, 1, 
        2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 1, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`e}]}], -$CellContext`IIi[{2, 1, 
        2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {
    21, {Rational[-1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`c}]}], 
      $CellContext`IIi[{1, 3, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`Inf, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`Inf, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`f}]}], 
      $CellContext`IIi[{1, 3, 1}, {
        $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf, $CellContext`f}]}], -$CellContext`IIi[{1, 3,
         1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`f}]}], -$CellContext`IIi[{1, 3, 
        1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{1, 3, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {
    22, {Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`Inf, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`Inf, $CellContext`e}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`b}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {
    14, {Rational[-1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`Inf}]}], -$CellContext`IIi[{1, 1,
         3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`e}]}], -$CellContext`IIi[{1, 1, 
        3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{1, 1, 
        3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c, $CellContext`e}]}], -$CellContext`IIi[{1, 1, 
        3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c, $CellContext`f}]}], 
      Rational[1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {
    34, {Rational[3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`f}]}], 
      Rational[-3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], 
      Rational[-3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], Rational[3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], Rational[3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], 
      Rational[-3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`f}]}], Rational[3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], Rational[3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 2 $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], 
      Rational[-3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], (-2) $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], 
      $CellContext`IIi[{4, 1}, {
        $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], 
      $CellContext`IIi[{4, 1}, {
        $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], Rational[3, 2] $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], -$CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], 
      $CellContext`IIi[{4, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], 
      $CellContext`IIi[{4, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`f}]}], -$CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{4, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], 3 $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`f}]}]}}, {
    41, {Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], Rational[3, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], Rational[3, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b}]}], Rational[1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`f}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], Rational[3, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], Rational[3, 2] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`f}]}]}}, {39, {
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], Rational[3, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`f}]}], 
      Rational[-3, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], 2 $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`f}]}]}}, {
    29, {Rational[3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      $CellContext`IIi[{1, 4}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      Rational[-3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`Inf}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`b, $CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], 
      Rational[-3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], Rational[3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], Rational[3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], 
      Rational[-3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], 
      Rational[-3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], 
      $CellContext`IIi[{1, 4}, {
        $CellContext`cri[{$CellContext`e, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      Rational[-3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`c}]}], 
      $CellContext`IIi[{1, 4}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      Rational[-3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], -$CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{1, 4}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], 
      Rational[-1, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], Rational[3, 2] $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`c, $CellContext`a, \
$CellContext`d, $CellContext`e}]}]}}, {
    37, {Rational[1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`c, \
$CellContext`d}]}], Rational[-1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`c, \
$CellContext`e}]}], Rational[-9, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`d, \
$CellContext`Inf}]}], Rational[7, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`e, \
$CellContext`Inf}]}], (-2) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`f, \
$CellContext`Inf}]}], Rational[-7, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`d}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`e}]}], Rational[-1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`f}]}], Rational[1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`d, \
$CellContext`Inf}]}], (-4) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`e, \
$CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`f, \
$CellContext`Inf}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`Inf, \
$CellContext`b}]}], Rational[-1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`b, \
$CellContext`e}]}], Rational[-1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`b, \
$CellContext`f}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`c, \
$CellContext`e}]}], Rational[-3, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`e, \
$CellContext`Inf}]}], Rational[1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`f, \
$CellContext`Inf}]}], (-3) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`b}]}], (-5) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`c}]}], -$CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`b, \
$CellContext`d}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`b, \
$CellContext`f}]}], (-2) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`c, \
$CellContext`d}]}], 3 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`d, \
$CellContext`Inf}]}], (-2) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`f, \
$CellContext`Inf}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`b}]}], Rational[3, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`b, \
$CellContext`d}]}], Rational[-1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`b, \
$CellContext`e}]}], Rational[1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`c, \
$CellContext`d}]}], Rational[-1, 2] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`c, \
$CellContext`e}]}], (-2) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`d, \
$CellContext`Inf}]}], 
      $CellContext`IIi[{5}, {
        $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`e, \
$CellContext`Inf}]}], (-3) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`Inf, \
$CellContext`b}]}], -$CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`d}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`e}]}], (-3) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`f}]}], (-2) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`c, \
$CellContext`d}]}], (-3) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`c, \
$CellContext`e}]}]}}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6976124691744757`*^9, 3.697616063741351*^9, 
  3.6976161175381856`*^9, 3.697644256951157*^9, 3.697648046830484*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texCountIntegrals", "[", "out5AllNLowerGathered", "]"}]], "Input",
 CellChangeTimes->{{3.697531169131065*^9, 3.697531176585211*^9}, {
  3.697538854472363*^9, 3.697538855200598*^9}}],

Cell[BoxData["\<\"Integral & Number in expression \\\\\\\\ \\n$ I_{3, 1, 1} $ \
& 22 \\\\\\\\ \\n$ I_{2, 2, 1} $ & 26 \\\\\\\\ \\n$ I_{2, 1, 2} $ & 22 \\\\\\\
\\ \\n$ I_{1, 3, 1} $ & 21 \\\\\\\\ \\n$ I_{1, 2, 2} $ & 22 \\\\\\\\ \\n$ \
I_{1, 1, 3} $ & 14 \\\\\\\\ \\n$ I_{4, 1} $ & 34 \\\\\\\\ \\n$ I_{3, 2} $ & \
41 \\\\\\\\ \\n$ I_{2, 3} $ & 39 \\\\\\\\ \\n$ I_{1, 4} $ & 29 \\\\\\\\ \\n$ \
I_{5} $ & 37 \\\\\\\\ \\nTotal & 307\"\>"], "Output",
 CellChangeTimes->{
  3.6975268918505983`*^9, 3.697526936476169*^9, 3.697527662164844*^9, 
   3.697527783374353*^9, 3.697531176921974*^9, 3.6975317746006823`*^9, 
   3.69753230698015*^9, 3.697533993800804*^9, 3.6975341028944283`*^9, 
   3.697535069937953*^9, 3.6975380754407454`*^9, {3.697538855591337*^9, 
   3.697538882491431*^9}, 3.6975406058393993`*^9, 3.697541463567626*^9, 
   3.697554830823242*^9, 3.6975568057103405`*^9, 3.6975633444490232`*^9, 
   3.697599525423956*^9, 3.6976025969946327`*^9, {3.697612453023903*^9, 
   3.6976124692213306`*^9}, 3.697616065774077*^9, 3.697616117897561*^9, 
   3.697644256986182*^9, 3.697648046885523*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegrals", "[", 
  RowBox[{
   RowBox[{"2", "*", "out5AllNLower"}], "//", "Expand"}], "]"}]], "Input",
 CellChangeTimes->{
  3.697526887879635*^9, {3.6975311604902887`*^9, 3.697531165857418*^9}, {
   3.697538138813191*^9, 3.697538216883462*^9}, 3.697538270739386*^9, {
   3.697538337360173*^9, 3.697538337711383*^9}, {3.69753857632196*^9, 
   3.697538576849647*^9}, {3.69753892282316*^9, 3.697538980876439*^9}, {
   3.697539012467823*^9, 3.6975390132822638`*^9}, {3.6975395697486267`*^9, 
   3.6975395816937637`*^9}, {3.69753964480942*^9, 3.697539645025524*^9}, {
   3.6975399013220043`*^9, 3.697539904290333*^9}, {3.697540001060424*^9, 
   3.6975400078139353`*^9}}],

Cell[BoxData["\<\"I_{3, 1, 1}( -[b d a c e f] \\n - [b d a e f c] \\n - [b d \
a \\\\infty e f] \\n - [b d a \\\\infty f c] \\n - [b e a d c f] \\n + 2 [b e \
a \\\\infty c f] \\n + [c d a b e f] \\n - 2 [c d a \\\\infty e f] \\n - 3 [d \
\\\\infty a b e f] \\n - 2 [d \\\\infty a b f c] \\n + [d \\\\infty a e f c] \
\\n + 2 [e \\\\infty a b c f] \\n - [e \\\\infty a d c f] \\n + [f \\\\infty \
a d b c] \\n - 2 [f \\\\infty a e b c] \\n + [\\\\infty b a c e f] \\n + \
[\\\\infty b a d c f] \\n - 2 [\\\\infty b a d e f] \\n - [\\\\infty b a d f \
c] \\n + [\\\\infty b a e c f] \\n - [\\\\infty b a e f c] \\n - 3 [\\\\infty \
c a d e f] ) + {} \\\\\\\\ \\n & {} + I_{2, 2, 1}( -[b d a c e f] \\n - [b d \
a e f c] \\n - [b d a \\\\infty c f] \\n - [b d a \\\\infty e c] \\n + [b e a \
\\\\infty c f] \\n - [b f a d \\\\infty c] \\n + [b f a e \\\\infty c] \\n - \
[c d a \\\\infty e f] \\n - [c e a b \\\\infty f] \\n + [c e a d \\\\infty f] \
\\n - 2 [d \\\\infty a b c f] \\n - [d \\\\infty a b e c] \\n - [d \\\\infty \
a b e f] \\n - [d \\\\infty a b f c] \\n + [d \\\\infty a e f c] \\n + [e \
\\\\infty a b c f] \\n + [e \\\\infty a d b f] \\n - [e \\\\infty a d c f] \
\\n - [f \\\\infty a e b c] \\n + [\\\\infty b a c e f] \\n - [\\\\infty b a \
d c f] \\n - [\\\\infty b a d e c] \\n - [\\\\infty b a d f c] \\n + \
[\\\\infty b a e c f] \\n - [\\\\infty c a b d f] \\n - 2 [\\\\infty c a d e \
f] ) + {} \\\\\\\\ \\n & {} + I_{2, 1, 2}( -[b d a c e f] \\n - [b d a e f c] \
\\n - [b d a \\\\infty c e] \\n - [b d a \\\\infty e f] \\n + [b e a \
\\\\infty c f] \\n - [c d a \\\\infty e f] \\n - 2 [d \\\\infty a b c e] \\n \
- 2 [d \\\\infty a b e f] \\n - [d \\\\infty a b f c] \\n + [d \\\\infty a e \
f c] \\n + [e \\\\infty a b c f] \\n + [e \\\\infty a d b c] \\n - [e \
\\\\infty a d c f] \\n - [f \\\\infty a e b c] \\n + [\\\\infty b a c e f] \
\\n - [\\\\infty b a d c e] \\n + [\\\\infty b a d e c] \\n - 2 [\\\\infty b \
a d e f] \\n - [\\\\infty b a d f c] \\n + [\\\\infty b a e c f] \\n - \
[\\\\infty c a b d e] \\n - 2 [\\\\infty c a d e f] ) + {} \\\\\\\\ \\n & {} \
+ I_{1, 3, 1}( -[b d a c e f] \\n - [b d a e f c] \\n - [b e a d \\\\infty f] \
\\n - [b f a d e c] \\n + 2 [b f a e \\\\infty c] \\n + [c d a b \\\\infty f] \
\\n - [c e a b d f] \\n + 2 [c e a d \\\\infty f] \\n - 2 [d \\\\infty a b c \
f] \\n - 2 [d \\\\infty a b e c] \\n + [d \\\\infty a e f c] \\n + [e \
\\\\infty a b c f] \\n + [e \\\\infty a b d f] \\n + [f \\\\infty a d e c] \
\\n + [\\\\infty b a c e f] \\n - 2 [\\\\infty b a d c f] \\n - [\\\\infty b \
a d e c] \\n + [\\\\infty b a e c f] \\n + [\\\\infty b a e f c] \\n + \
[\\\\infty c a b d f] \\n - [\\\\infty c a d e f] ) + {} \\\\\\\\ \\n & {} + \
I_{1, 2, 2}( -[b d a c e f] \\n - [b d a e f c] \\n - [b e a d \\\\infty c] \
\\n + [b f a e \\\\infty c] \\n + [c d a b \\\\infty e] \\n + [c e a d \
\\\\infty f] \\n - [d \\\\infty a b c e] \\n - [d \\\\infty a b c f] \\n - [d \
\\\\infty a b e c] \\n - [d \\\\infty a b e f] \\n + [d \\\\infty a e f c] \
\\n + [e \\\\infty a b c f] \\n + [e \\\\infty a b d c] \\n + [f \\\\infty a \
d e b] \\n + [\\\\infty b a c e f] \\n - [\\\\infty b a d c e] \\n - \
[\\\\infty b a d c f] \\n - [\\\\infty b a d e c] \\n + [\\\\infty b a e c f] \
\\n + [\\\\infty b a e f c] \\n + [\\\\infty c a b d e] \\n - [\\\\infty c a \
d e f] ) + {} \\\\\\\\ \\n & {} + I_{1, 1, 3}( -[b d a c e f] \\n - [b d a e \
f c] \\n - [b f a d e \\\\infty] \\n - [c e a b d \\\\infty] \\n - 2 [d \
\\\\infty a b c e] \\n - 2 [d \\\\infty a b e f] \\n + [d \\\\infty a e f c] \
\\n + [e \\\\infty a b c f] \\n + [\\\\infty b a c e f] \\n - 2 [\\\\infty b \
a d c e] \\n - 2 [\\\\infty b a d e f] \\n + [\\\\infty b a e c f] \\n + \
[\\\\infty b a e f c] \\n - [\\\\infty c a d e f] ) + {} \\\\\\\\ \\n & {} + \
I_{4, 1}( 3 [b d a c f] \\n + 3 [b d a e c] \\n - [b d a e f] \\n - [b d a f \
c] \\n + [b d a \\\\infty c] \\n + [b d a \\\\infty f] \\n - [b e a c f] \\n \
+ [b e a d f] \\n - 3 [b e a \\\\infty f] \\n + [b f a d c] \\n - 3 [b f a e \
c] \\n + 3 [b f a \\\\infty c] \\n - [c d a b f] \\n + [c d a e f] \\n + 3 [c \
d a \\\\infty f] \\n + [c e a b f] \\n - 3 [c e a d f] \\n + 3 [c e a \
\\\\infty f] \\n + 3 [d \\\\infty a b c] \\n + 4 [d \\\\infty a b f] \\n - 3 \
[d \\\\infty a e c] \\n + [d \\\\infty a f c] \\n - 4 [e \\\\infty a b f] \\n \
+ 2 [e \\\\infty a c f] \\n + 2 [e \\\\infty a d f] \\n + [f \\\\infty a b c] \
\\n - [f \\\\infty a d c] \\n + 3 [f \\\\infty a e c] \\n - 2 [\\\\infty b a \
c f] \\n + 2 [\\\\infty b a d c] \\n + 2 [\\\\infty b a d f] \\n - 2 \
[\\\\infty b a e f] \\n + 2 [\\\\infty b a f c] \\n + 6 [\\\\infty c a d f] ) \
+ {} \\\\\\\\ \\n & {} + I_{3, 2}( [b d a c e] \\n + 2 [b d a c f] \\n + 2 [b \
d a e c] \\n - [b d a f c] \\n + [b d a \\\\infty e] \\n + [b d a \\\\infty \
f] \\n - [b e a c f] \\n + [b e a d c] \\n - 2 [b e a \\\\infty c] \\n - [b e \
a \\\\infty f] \\n - [b f a e c] \\n + 2 [b f a \\\\infty c] \\n - [c d a b \
e] \\n + [c d a e f] \\n + 2 [c d a \\\\infty e] \\n + [c d a \\\\infty f] \
\\n - [c e a d f] \\n + 2 [c e a \\\\infty f] \\n + [d \\\\infty a b c] \\n + \
3 [d \\\\infty a b e] \\n + 3 [d \\\\infty a b f] \\n - 2 [d \\\\infty a e c] \
\\n - [d \\\\infty a e f] \\n + [d \\\\infty a f c] \\n - 2 [e \\\\infty a b \
c] \\n - 2 [e \\\\infty a b f] \\n + 2 [e \\\\infty a c f] \\n + [e \\\\infty \
a d c] \\n + [e \\\\infty a d f] \\n + [f \\\\infty a b c] \\n - [f \\\\infty \
a d b] \\n + 2 [f \\\\infty a e b] \\n + [f \\\\infty a e c] \\n - [\\\\infty \
b a c e] \\n - [\\\\infty b a c f] \\n + 2 [\\\\infty b a d e] \\n + 2 \
[\\\\infty b a d f] \\n - 2 [\\\\infty b a e c] \\n + 2 [\\\\infty b a f c] \
\\n + 3 [\\\\infty c a d e] \\n + 3 [\\\\infty c a d f] ) + {} \\\\\\\\ \\n & \
{} + I_{2, 3}( 2 [b d a c e] \\n + [b d a c f] \\n + [b d a e c] \\n + [b d a \
e f] \\n - [b d a f c] \\n + [b d a \\\\infty c] \\n + [b d a \\\\infty e] \
\\n - [b e a c f] \\n - 2 [b e a \\\\infty c] \\n + [b f a d \\\\infty] \\n - \
[b f a e \\\\infty] \\n + [b f a \\\\infty c] \\n + [c d a e f] \\n + 2 [c d \
a \\\\infty e] \\n + [c e a b \\\\infty] \\n - [c e a d \\\\infty] \\n + [c e \
a \\\\infty f] \\n + 2 [d \\\\infty a b c] \\n + 3 [d \\\\infty a b e] \\n + \
2 [d \\\\infty a b f] \\n - [d \\\\infty a e c] \\n - 2 [d \\\\infty a e f] \
\\n + [d \\\\infty a f c] \\n - 2 [e \\\\infty a b c] \\n - [e \\\\infty a b \
f] \\n + 2 [e \\\\infty a c f] \\n - [e \\\\infty a d b] \\n + 2 [e \\\\infty \
a d c] \\n + [f \\\\infty a b c] \\n + 2 [f \\\\infty a e b] \\n - 2 \
[\\\\infty b a c e] \\n + [\\\\infty b a d c] \\n + 2 [\\\\infty b a d e] \\n \
+ 2 [\\\\infty b a d f] \\n - 3 [\\\\infty b a e c] \\n + 2 [\\\\infty b a f \
c] \\n + [\\\\infty c a b d] \\n + 4 [\\\\infty c a d e] \\n + [\\\\infty c a \
d f] ) + {} \\\\\\\\ \\n & {} + I_{1, 4}( 3 [b d a c e] \\n + 2 [b d a e f] \
\\n - [b d a f c] \\n - [b e a c f] \\n + [b e a d \\\\infty] \\n + [b f a d \
e] \\n - 3 [b f a e \\\\infty] \\n - [c d a b \\\\infty] \\n + [c d a e f] \
\\n + [c e a b d] \\n - 3 [c e a d \\\\infty] \\n + 3 [d \\\\infty a b c] \\n \
+ 3 [d \\\\infty a b e] \\n - 3 [d \\\\infty a e f] \\n + [d \\\\infty a f c] \
\\n - 3 [e \\\\infty a b c] \\n - [e \\\\infty a b d] \\n + 2 [e \\\\infty a \
c f] \\n + [f \\\\infty a b c] \\n - [f \\\\infty a d e] \\n - 3 [\\\\infty b \
a c e] \\n + [\\\\infty b a c f] \\n + 3 [\\\\infty b a d c] \\n + 2 \
[\\\\infty b a d e] \\n - 3 [\\\\infty b a e c] \\n - 2 [\\\\infty b a e f] \
\\n + 2 [\\\\infty b a f c] \\n - [\\\\infty c a b d] \\n + 3 [\\\\infty c a \
d e] ) + {} \\\\\\\\ \\n & {} + I_{5}( [a b c d] \\n - [a b c e] \\n - 9 [a b \
d \\\\infty] \\n + 7 [a b e \\\\infty] \\n - 4 [a b f \\\\infty] \\n - 7 [a c \
b d] \\n + 4 [a c b e] \\n - [a c b f] \\n + [a c d \\\\infty] \\n - 8 [a c e \
\\\\infty] \\n + [a c f \\\\infty] \\n + 4 [a c \\\\infty b] \\n - [a d b e] \
\\n - [a d b f] \\n + 4 [a d c e] \\n - 3 [a d e \\\\infty] \\n + [a d f \
\\\\infty] \\n - 6 [a d \\\\infty b] \\n - 10 [a d \\\\infty c] \\n - 2 [a e \
b d] \\n + 4 [a e b f] \\n - 4 [a e c d] \\n + 6 [a e d \\\\infty] \\n - 4 [a \
e f \\\\infty] \\n + 4 [a e \\\\infty b] \\n + 3 [a f b d] \\n - [a f b e] \
\\n + [a f c d] \\n - [a f c e] \\n - 4 [a f d \\\\infty] \\n + 2 [a f e \
\\\\infty] \\n - 6 [a f \\\\infty b] \\n - 2 [a \\\\infty b d] \\n + 4 [a \
\\\\infty b e] \\n - 6 [a \\\\infty b f] \\n - 4 [a \\\\infty c d] \\n - 6 [a \
\\\\infty c e] )\"\>"], "Output",
 CellChangeTimes->{
  3.697539909007635*^9, {3.6975399960830297`*^9, 3.6975400105367126`*^9}, 
   3.6975406099586906`*^9, 3.697541388142503*^9, 3.697554839001501*^9, 
   3.6975568136229243`*^9, 3.697563346450122*^9, 3.69759952720568*^9, {
   3.6976026001834145`*^9, 3.697602611469016*^9}, {3.697612453117652*^9, 
   3.697612471362584*^9}, 3.697616120196397*^9, 3.697644258954562*^9, 
   3.6976480487658415`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegralsWithFrac", "[", "out5AllNLower", "]"}]], "Input",
 CellChangeTimes->{
  3.697526887879635*^9, {3.6975311604902887`*^9, 3.697531165857418*^9}, {
   3.697538138813191*^9, 3.697538216883462*^9}, 3.697538270739386*^9, {
   3.697538337360173*^9, 3.697538337711383*^9}, {3.69753857632196*^9, 
   3.697538576849647*^9}, {3.69753892282316*^9, 3.697538980876439*^9}, {
   3.697539012467823*^9, 3.6975390132822638`*^9}, {3.6975395697486267`*^9, 
   3.6975395816937637`*^9}, {3.69753964480942*^9, 3.697539645025524*^9}, {
   3.697539870083351*^9, 3.697539883226457*^9}}],

Cell[BoxData["\<\"I_{3, 1, 1}( -\\\\frac{1}{2} [b d a c e f] \\n - \
\\\\frac{1}{2} [b d a e f c] \\n - \\\\frac{1}{2} [b d a \\\\infty e f] \\n - \
\\\\frac{1}{2} [b d a \\\\infty f c] \\n - \\\\frac{1}{2} [b e a d c f] \\n + \
[b e a \\\\infty c f] \\n + \\\\frac{1}{2} [c d a b e f] \\n - [c d a \
\\\\infty e f] \\n - \\\\frac{3}{2} [d \\\\infty a b e f] \\n - [d \\\\infty \
a b f c] \\n + \\\\frac{1}{2} [d \\\\infty a e f c] \\n + [e \\\\infty a b c \
f] \\n - \\\\frac{1}{2} [e \\\\infty a d c f] \\n + \\\\frac{1}{2} [f \
\\\\infty a d b c] \\n - [f \\\\infty a e b c] \\n + \\\\frac{1}{2} \
[\\\\infty b a c e f] \\n + \\\\frac{1}{2} [\\\\infty b a d c f] \\n - \
[\\\\infty b a d e f] \\n - \\\\frac{1}{2} [\\\\infty b a d f c] \\n + \
\\\\frac{1}{2} [\\\\infty b a e c f] \\n - \\\\frac{1}{2} [\\\\infty b a e f \
c] \\n - \\\\frac{3}{2} [\\\\infty c a d e f] ) + {} \\\\\\\\ \\n & {} + \
I_{2, 2, 1}( -\\\\frac{1}{2} [b d a c e f] \\n - \\\\frac{1}{2} [b d a e f c] \
\\n - \\\\frac{1}{2} [b d a \\\\infty c f] \\n - \\\\frac{1}{2} [b d a \
\\\\infty e c] \\n + \\\\frac{1}{2} [b e a \\\\infty c f] \\n - \
\\\\frac{1}{2} [b f a d \\\\infty c] \\n + \\\\frac{1}{2} [b f a e \\\\infty \
c] \\n - \\\\frac{1}{2} [c d a \\\\infty e f] \\n - \\\\frac{1}{2} [c e a b \
\\\\infty f] \\n + \\\\frac{1}{2} [c e a d \\\\infty f] \\n - [d \\\\infty a \
b c f] \\n - \\\\frac{1}{2} [d \\\\infty a b e c] \\n - \\\\frac{1}{2} [d \
\\\\infty a b e f] \\n - \\\\frac{1}{2} [d \\\\infty a b f c] \\n + \
\\\\frac{1}{2} [d \\\\infty a e f c] \\n + \\\\frac{1}{2} [e \\\\infty a b c \
f] \\n + \\\\frac{1}{2} [e \\\\infty a d b f] \\n - \\\\frac{1}{2} [e \
\\\\infty a d c f] \\n - \\\\frac{1}{2} [f \\\\infty a e b c] \\n + \
\\\\frac{1}{2} [\\\\infty b a c e f] \\n - \\\\frac{1}{2} [\\\\infty b a d c \
f] \\n - \\\\frac{1}{2} [\\\\infty b a d e c] \\n - \\\\frac{1}{2} [\\\\infty \
b a d f c] \\n + \\\\frac{1}{2} [\\\\infty b a e c f] \\n - \\\\frac{1}{2} \
[\\\\infty c a b d f] \\n - [\\\\infty c a d e f] ) + {} \\\\\\\\ \\n & {} + \
I_{2, 1, 2}( -\\\\frac{1}{2} [b d a c e f] \\n - \\\\frac{1}{2} [b d a e f c] \
\\n - \\\\frac{1}{2} [b d a \\\\infty c e] \\n - \\\\frac{1}{2} [b d a \
\\\\infty e f] \\n + \\\\frac{1}{2} [b e a \\\\infty c f] \\n - \
\\\\frac{1}{2} [c d a \\\\infty e f] \\n - [d \\\\infty a b c e] \\n - [d \
\\\\infty a b e f] \\n - \\\\frac{1}{2} [d \\\\infty a b f c] \\n + \
\\\\frac{1}{2} [d \\\\infty a e f c] \\n + \\\\frac{1}{2} [e \\\\infty a b c \
f] \\n + \\\\frac{1}{2} [e \\\\infty a d b c] \\n - \\\\frac{1}{2} [e \
\\\\infty a d c f] \\n - \\\\frac{1}{2} [f \\\\infty a e b c] \\n + \
\\\\frac{1}{2} [\\\\infty b a c e f] \\n - \\\\frac{1}{2} [\\\\infty b a d c \
e] \\n + \\\\frac{1}{2} [\\\\infty b a d e c] \\n - [\\\\infty b a d e f] \\n \
- \\\\frac{1}{2} [\\\\infty b a d f c] \\n + \\\\frac{1}{2} [\\\\infty b a e \
c f] \\n - \\\\frac{1}{2} [\\\\infty c a b d e] \\n - [\\\\infty c a d e f] ) \
+ {} \\\\\\\\ \\n & {} + I_{1, 3, 1}( -\\\\frac{1}{2} [b d a c e f] \\n - \
\\\\frac{1}{2} [b d a e f c] \\n - \\\\frac{1}{2} [b e a d \\\\infty f] \\n - \
\\\\frac{1}{2} [b f a d e c] \\n + [b f a e \\\\infty c] \\n + \\\\frac{1}{2} \
[c d a b \\\\infty f] \\n - \\\\frac{1}{2} [c e a b d f] \\n + [c e a d \
\\\\infty f] \\n - [d \\\\infty a b c f] \\n - [d \\\\infty a b e c] \\n + \\\
\\frac{1}{2} [d \\\\infty a e f c] \\n + \\\\frac{1}{2} [e \\\\infty a b c f] \
\\n + \\\\frac{1}{2} [e \\\\infty a b d f] \\n + \\\\frac{1}{2} [f \\\\infty \
a d e c] \\n + \\\\frac{1}{2} [\\\\infty b a c e f] \\n - [\\\\infty b a d c \
f] \\n - \\\\frac{1}{2} [\\\\infty b a d e c] \\n + \\\\frac{1}{2} [\\\\infty \
b a e c f] \\n + \\\\frac{1}{2} [\\\\infty b a e f c] \\n + \\\\frac{1}{2} \
[\\\\infty c a b d f] \\n - \\\\frac{1}{2} [\\\\infty c a d e f] ) + {} \
\\\\\\\\ \\n & {} + I_{1, 2, 2}( -\\\\frac{1}{2} [b d a c e f] \\n - \
\\\\frac{1}{2} [b d a e f c] \\n - \\\\frac{1}{2} [b e a d \\\\infty c] \\n + \
\\\\frac{1}{2} [b f a e \\\\infty c] \\n + \\\\frac{1}{2} [c d a b \\\\infty \
e] \\n + \\\\frac{1}{2} [c e a d \\\\infty f] \\n - \\\\frac{1}{2} [d \
\\\\infty a b c e] \\n - \\\\frac{1}{2} [d \\\\infty a b c f] \\n - \
\\\\frac{1}{2} [d \\\\infty a b e c] \\n - \\\\frac{1}{2} [d \\\\infty a b e \
f] \\n + \\\\frac{1}{2} [d \\\\infty a e f c] \\n + \\\\frac{1}{2} [e \
\\\\infty a b c f] \\n + \\\\frac{1}{2} [e \\\\infty a b d c] \\n + \
\\\\frac{1}{2} [f \\\\infty a d e b] \\n + \\\\frac{1}{2} [\\\\infty b a c e \
f] \\n - \\\\frac{1}{2} [\\\\infty b a d c e] \\n - \\\\frac{1}{2} [\\\\infty \
b a d c f] \\n - \\\\frac{1}{2} [\\\\infty b a d e c] \\n + \\\\frac{1}{2} \
[\\\\infty b a e c f] \\n + \\\\frac{1}{2} [\\\\infty b a e f c] \\n + \
\\\\frac{1}{2} [\\\\infty c a b d e] \\n - \\\\frac{1}{2} [\\\\infty c a d e \
f] ) + {} \\\\\\\\ \\n & {} + I_{1, 1, 3}( -\\\\frac{1}{2} [b d a c e f] \\n \
- \\\\frac{1}{2} [b d a e f c] \\n - \\\\frac{1}{2} [b f a d e \\\\infty] \\n \
- \\\\frac{1}{2} [c e a b d \\\\infty] \\n - [d \\\\infty a b c e] \\n - [d \
\\\\infty a b e f] \\n + \\\\frac{1}{2} [d \\\\infty a e f c] \\n + \
\\\\frac{1}{2} [e \\\\infty a b c f] \\n + \\\\frac{1}{2} [\\\\infty b a c e \
f] \\n - [\\\\infty b a d c e] \\n - [\\\\infty b a d e f] \\n + \
\\\\frac{1}{2} [\\\\infty b a e c f] \\n + \\\\frac{1}{2} [\\\\infty b a e f \
c] \\n - \\\\frac{1}{2} [\\\\infty c a d e f] ) + {} \\\\\\\\ \\n & {} + \
I_{4, 1}( \\\\frac{3}{2} [b d a c f] \\n + \\\\frac{3}{2} [b d a e c] \\n - \
\\\\frac{1}{2} [b d a e f] \\n - \\\\frac{1}{2} [b d a f c] \\n + \
\\\\frac{1}{2} [b d a \\\\infty c] \\n + \\\\frac{1}{2} [b d a \\\\infty f] \
\\n - \\\\frac{1}{2} [b e a c f] \\n + \\\\frac{1}{2} [b e a d f] \\n - \
\\\\frac{3}{2} [b e a \\\\infty f] \\n + \\\\frac{1}{2} [b f a d c] \\n - \
\\\\frac{3}{2} [b f a e c] \\n + \\\\frac{3}{2} [b f a \\\\infty c] \\n - \
\\\\frac{1}{2} [c d a b f] \\n + \\\\frac{1}{2} [c d a e f] \\n + \
\\\\frac{3}{2} [c d a \\\\infty f] \\n + \\\\frac{1}{2} [c e a b f] \\n - \
\\\\frac{3}{2} [c e a d f] \\n + \\\\frac{3}{2} [c e a \\\\infty f] \\n + \
\\\\frac{3}{2} [d \\\\infty a b c] \\n + 2 [d \\\\infty a b f] \\n - \
\\\\frac{3}{2} [d \\\\infty a e c] \\n + \\\\frac{1}{2} [d \\\\infty a f c] \
\\n - 2 [e \\\\infty a b f] \\n + [e \\\\infty a c f] \\n + [e \\\\infty a d \
f] \\n + \\\\frac{1}{2} [f \\\\infty a b c] \\n - \\\\frac{1}{2} [f \\\\infty \
a d c] \\n + \\\\frac{3}{2} [f \\\\infty a e c] \\n - [\\\\infty b a c f] \\n \
+ [\\\\infty b a d c] \\n + [\\\\infty b a d f] \\n - [\\\\infty b a e f] \\n \
+ [\\\\infty b a f c] \\n + 3 [\\\\infty c a d f] ) + {} \\\\\\\\ \\n & {} + \
I_{3, 2}( \\\\frac{1}{2} [b d a c e] \\n + [b d a c f] \\n + [b d a e c] \\n \
- \\\\frac{1}{2} [b d a f c] \\n + \\\\frac{1}{2} [b d a \\\\infty e] \\n + \
\\\\frac{1}{2} [b d a \\\\infty f] \\n - \\\\frac{1}{2} [b e a c f] \\n + \
\\\\frac{1}{2} [b e a d c] \\n - [b e a \\\\infty c] \\n - \\\\frac{1}{2} [b \
e a \\\\infty f] \\n - \\\\frac{1}{2} [b f a e c] \\n + [b f a \\\\infty c] \
\\n - \\\\frac{1}{2} [c d a b e] \\n + \\\\frac{1}{2} [c d a e f] \\n + [c d \
a \\\\infty e] \\n + \\\\frac{1}{2} [c d a \\\\infty f] \\n - \\\\frac{1}{2} \
[c e a d f] \\n + [c e a \\\\infty f] \\n + \\\\frac{1}{2} [d \\\\infty a b \
c] \\n + \\\\frac{3}{2} [d \\\\infty a b e] \\n + \\\\frac{3}{2} [d \\\\infty \
a b f] \\n - [d \\\\infty a e c] \\n - \\\\frac{1}{2} [d \\\\infty a e f] \\n \
+ \\\\frac{1}{2} [d \\\\infty a f c] \\n - [e \\\\infty a b c] \\n - [e \
\\\\infty a b f] \\n + [e \\\\infty a c f] \\n + \\\\frac{1}{2} [e \\\\infty \
a d c] \\n + \\\\frac{1}{2} [e \\\\infty a d f] \\n + \\\\frac{1}{2} [f \
\\\\infty a b c] \\n - \\\\frac{1}{2} [f \\\\infty a d b] \\n + [f \\\\infty \
a e b] \\n + \\\\frac{1}{2} [f \\\\infty a e c] \\n - \\\\frac{1}{2} \
[\\\\infty b a c e] \\n - \\\\frac{1}{2} [\\\\infty b a c f] \\n + [\\\\infty \
b a d e] \\n + [\\\\infty b a d f] \\n - [\\\\infty b a e c] \\n + [\\\\infty \
b a f c] \\n + \\\\frac{3}{2} [\\\\infty c a d e] \\n + \\\\frac{3}{2} \
[\\\\infty c a d f] ) + {} \\\\\\\\ \\n & {} + I_{2, 3}( [b d a c e] \\n + \\\
\\frac{1}{2} [b d a c f] \\n + \\\\frac{1}{2} [b d a e c] \\n + \
\\\\frac{1}{2} [b d a e f] \\n - \\\\frac{1}{2} [b d a f c] \\n + \
\\\\frac{1}{2} [b d a \\\\infty c] \\n + \\\\frac{1}{2} [b d a \\\\infty e] \
\\n - \\\\frac{1}{2} [b e a c f] \\n - [b e a \\\\infty c] \\n + \
\\\\frac{1}{2} [b f a d \\\\infty] \\n - \\\\frac{1}{2} [b f a e \\\\infty] \
\\n + \\\\frac{1}{2} [b f a \\\\infty c] \\n + \\\\frac{1}{2} [c d a e f] \\n \
+ [c d a \\\\infty e] \\n + \\\\frac{1}{2} [c e a b \\\\infty] \\n - \
\\\\frac{1}{2} [c e a d \\\\infty] \\n + \\\\frac{1}{2} [c e a \\\\infty f] \
\\n + [d \\\\infty a b c] \\n + \\\\frac{3}{2} [d \\\\infty a b e] \\n + [d \
\\\\infty a b f] \\n - \\\\frac{1}{2} [d \\\\infty a e c] \\n - [d \\\\infty \
a e f] \\n + \\\\frac{1}{2} [d \\\\infty a f c] \\n - [e \\\\infty a b c] \\n \
- \\\\frac{1}{2} [e \\\\infty a b f] \\n + [e \\\\infty a c f] \\n - \
\\\\frac{1}{2} [e \\\\infty a d b] \\n + [e \\\\infty a d c] \\n + \
\\\\frac{1}{2} [f \\\\infty a b c] \\n + [f \\\\infty a e b] \\n - [\\\\infty \
b a c e] \\n + \\\\frac{1}{2} [\\\\infty b a d c] \\n + [\\\\infty b a d e] \
\\n + [\\\\infty b a d f] \\n - \\\\frac{3}{2} [\\\\infty b a e c] \\n + \
[\\\\infty b a f c] \\n + \\\\frac{1}{2} [\\\\infty c a b d] \\n + 2 \
[\\\\infty c a d e] \\n + \\\\frac{1}{2} [\\\\infty c a d f] ) + {} \\\\\\\\ \
\\n & {} + I_{1, 4}( \\\\frac{3}{2} [b d a c e] \\n + [b d a e f] \\n - \
\\\\frac{1}{2} [b d a f c] \\n - \\\\frac{1}{2} [b e a c f] \\n + \
\\\\frac{1}{2} [b e a d \\\\infty] \\n + \\\\frac{1}{2} [b f a d e] \\n - \
\\\\frac{3}{2} [b f a e \\\\infty] \\n - \\\\frac{1}{2} [c d a b \\\\infty] \
\\n + \\\\frac{1}{2} [c d a e f] \\n + \\\\frac{1}{2} [c e a b d] \\n - \
\\\\frac{3}{2} [c e a d \\\\infty] \\n + \\\\frac{3}{2} [d \\\\infty a b c] \
\\n + \\\\frac{3}{2} [d \\\\infty a b e] \\n - \\\\frac{3}{2} [d \\\\infty a \
e f] \\n + \\\\frac{1}{2} [d \\\\infty a f c] \\n - \\\\frac{3}{2} [e \
\\\\infty a b c] \\n - \\\\frac{1}{2} [e \\\\infty a b d] \\n + [e \\\\infty \
a c f] \\n + \\\\frac{1}{2} [f \\\\infty a b c] \\n - \\\\frac{1}{2} [f \
\\\\infty a d e] \\n - \\\\frac{3}{2} [\\\\infty b a c e] \\n + \
\\\\frac{1}{2} [\\\\infty b a c f] \\n + \\\\frac{3}{2} [\\\\infty b a d c] \
\\n + [\\\\infty b a d e] \\n - \\\\frac{3}{2} [\\\\infty b a e c] \\n - \
[\\\\infty b a e f] \\n + [\\\\infty b a f c] \\n - \\\\frac{1}{2} [\\\\infty \
c a b d] \\n + \\\\frac{3}{2} [\\\\infty c a d e] ) + {} \\\\\\\\ \\n & {} + \
I_{5}( \\\\frac{1}{2} [a b c d] \\n - \\\\frac{1}{2} [a b c e] \\n - \
\\\\frac{9}{2} [a b d \\\\infty] \\n + \\\\frac{7}{2} [a b e \\\\infty] \\n - \
2 [a b f \\\\infty] \\n - \\\\frac{7}{2} [a c b d] \\n + 2 [a c b e] \\n - \\\
\\frac{1}{2} [a c b f] \\n + \\\\frac{1}{2} [a c d \\\\infty] \\n - 4 [a c e \
\\\\infty] \\n + \\\\frac{1}{2} [a c f \\\\infty] \\n + 2 [a c \\\\infty b] \
\\n - \\\\frac{1}{2} [a d b e] \\n - \\\\frac{1}{2} [a d b f] \\n + 2 [a d c \
e] \\n - \\\\frac{3}{2} [a d e \\\\infty] \\n + \\\\frac{1}{2} [a d f \
\\\\infty] \\n - 3 [a d \\\\infty b] \\n - 5 [a d \\\\infty c] \\n - [a e b \
d] \\n + 2 [a e b f] \\n - 2 [a e c d] \\n + 3 [a e d \\\\infty] \\n - 2 [a e \
f \\\\infty] \\n + 2 [a e \\\\infty b] \\n + \\\\frac{3}{2} [a f b d] \\n - \
\\\\frac{1}{2} [a f b e] \\n + \\\\frac{1}{2} [a f c d] \\n - \\\\frac{1}{2} \
[a f c e] \\n - 2 [a f d \\\\infty] \\n + [a f e \\\\infty] \\n - 3 [a f \
\\\\infty b] \\n - [a \\\\infty b d] \\n + 2 [a \\\\infty b e] \\n - 3 [a \
\\\\infty b f] \\n - 2 [a \\\\infty c d] \\n - 3 [a \\\\infty c e] )\"\>"], \
"Output",
 CellChangeTimes->{{3.6975398726424913`*^9, 3.6975398853072853`*^9}, 
   3.6975399928269367`*^9, 3.697540624148397*^9, 3.6975406648043623`*^9, 
   3.6975414095746593`*^9, 3.697554845615701*^9, 3.6975568220214376`*^9, 
   3.69756334840396*^9, 3.6975995291280956`*^9, 3.6976026135634146`*^9, {
   3.6976124532582617`*^9, 3.697612473629527*^9}, 3.6976161221188755`*^9, 
   3.697644261093094*^9, 3.6976480508473177`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegralsByCoeff", "[", "out5AllNLower", "]"}]], "Input",
 CellChangeTimes->{
  3.697526887879635*^9, {3.6975311604902887`*^9, 3.697531165857418*^9}, {
   3.697538138813191*^9, 3.697538216883462*^9}, 3.697538270739386*^9, {
   3.697538337360173*^9, 3.697538337711383*^9}, {3.69753857632196*^9, 
   3.697538576849647*^9}, {3.69753892282316*^9, 3.697538980876439*^9}, {
   3.697539012467823*^9, 3.6975390132822638`*^9}, {3.6975395697486267`*^9, 
   3.6975395816937637`*^9}, {3.69753964480942*^9, 3.697539645025524*^9}}],

Cell[BoxData["\<\"I_{3, 1, 1}( [b e a \\\\infty c f] \\n - [c d a \\\\infty e \
f] \\n - [d \\\\infty a b f c] \\n + [e \\\\infty a b c f] \\n - [f \\\\infty \
a e b c] \\n - [\\\\infty b a d e f] ) + {} \\\\\\\\ \\n & {} + \
\\\\frac{1}{2} I_{3, 1, 1}( -[b d a c e f] \\n - [b d a e f c] \\n - [b d a \
\\\\infty e f] \\n - [b d a \\\\infty f c] \\n - [b e a d c f] \\n + [c d a b \
e f] \\n - 3 [d \\\\infty a b e f] \\n + [d \\\\infty a e f c] \\n - [e \
\\\\infty a d c f] \\n + [f \\\\infty a d b c] \\n + [\\\\infty b a c e f] \
\\n + [\\\\infty b a d c f] \\n - [\\\\infty b a d f c] \\n + [\\\\infty b a \
e c f] \\n - [\\\\infty b a e f c] \\n - 3 [\\\\infty c a d e f] ) + {} \
\\\\\\\\ \\n & {} + I_{2, 2, 1}( -[d \\\\infty a b c f] \\n - [\\\\infty c a \
d e f] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{2} I_{2, 2, 1}( -[b d a c e f] \
\\n - [b d a e f c] \\n - [b d a \\\\infty c f] \\n - [b d a \\\\infty e c] \
\\n + [b e a \\\\infty c f] \\n - [b f a d \\\\infty c] \\n + [b f a e \
\\\\infty c] \\n - [c d a \\\\infty e f] \\n - [c e a b \\\\infty f] \\n + [c \
e a d \\\\infty f] \\n - [d \\\\infty a b e c] \\n - [d \\\\infty a b e f] \
\\n - [d \\\\infty a b f c] \\n + [d \\\\infty a e f c] \\n + [e \\\\infty a \
b c f] \\n + [e \\\\infty a d b f] \\n - [e \\\\infty a d c f] \\n - [f \
\\\\infty a e b c] \\n + [\\\\infty b a c e f] \\n - [\\\\infty b a d c f] \
\\n - [\\\\infty b a d e c] \\n - [\\\\infty b a d f c] \\n + [\\\\infty b a \
e c f] \\n - [\\\\infty c a b d f] ) + {} \\\\\\\\ \\n & {} + I_{2, 1, 2}( \
-[d \\\\infty a b c e] \\n - [d \\\\infty a b e f] \\n - [\\\\infty b a d e \
f] \\n - [\\\\infty c a d e f] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{2} \
I_{2, 1, 2}( -[b d a c e f] \\n - [b d a e f c] \\n - [b d a \\\\infty c e] \
\\n - [b d a \\\\infty e f] \\n + [b e a \\\\infty c f] \\n - [c d a \
\\\\infty e f] \\n - [d \\\\infty a b f c] \\n + [d \\\\infty a e f c] \\n + \
[e \\\\infty a b c f] \\n + [e \\\\infty a d b c] \\n - [e \\\\infty a d c f] \
\\n - [f \\\\infty a e b c] \\n + [\\\\infty b a c e f] \\n - [\\\\infty b a \
d c e] \\n + [\\\\infty b a d e c] \\n - [\\\\infty b a d f c] \\n + \
[\\\\infty b a e c f] \\n - [\\\\infty c a b d e] ) + {} \\\\\\\\ \\n & {} + \
I_{1, 3, 1}( [b f a e \\\\infty c] \\n + [c e a d \\\\infty f] \\n - [d \
\\\\infty a b c f] \\n - [d \\\\infty a b e c] \\n - [\\\\infty b a d c f] ) \
+ {} \\\\\\\\ \\n & {} + \\\\frac{1}{2} I_{1, 3, 1}( -[b d a c e f] \\n - [b \
d a e f c] \\n - [b e a d \\\\infty f] \\n - [b f a d e c] \\n + [c d a b \
\\\\infty f] \\n - [c e a b d f] \\n + [d \\\\infty a e f c] \\n + [e \
\\\\infty a b c f] \\n + [e \\\\infty a b d f] \\n + [f \\\\infty a d e c] \
\\n + [\\\\infty b a c e f] \\n - [\\\\infty b a d e c] \\n + [\\\\infty b a \
e c f] \\n + [\\\\infty b a e f c] \\n + [\\\\infty c a b d f] \\n - \
[\\\\infty c a d e f] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{2} I_{1, 2, 2}( \
-[b d a c e f] \\n - [b d a e f c] \\n - [b e a d \\\\infty c] \\n + [b f a e \
\\\\infty c] \\n + [c d a b \\\\infty e] \\n + [c e a d \\\\infty f] \\n - [d \
\\\\infty a b c e] \\n - [d \\\\infty a b c f] \\n - [d \\\\infty a b e c] \
\\n - [d \\\\infty a b e f] \\n + [d \\\\infty a e f c] \\n + [e \\\\infty a \
b c f] \\n + [e \\\\infty a b d c] \\n + [f \\\\infty a d e b] \\n + \
[\\\\infty b a c e f] \\n - [\\\\infty b a d c e] \\n - [\\\\infty b a d c f] \
\\n - [\\\\infty b a d e c] \\n + [\\\\infty b a e c f] \\n + [\\\\infty b a \
e f c] \\n + [\\\\infty c a b d e] \\n - [\\\\infty c a d e f] ) + {} \
\\\\\\\\ \\n & {} + I_{1, 1, 3}( -[d \\\\infty a b c e] \\n - [d \\\\infty a \
b e f] \\n - [\\\\infty b a d c e] \\n - [\\\\infty b a d e f] ) + {} \
\\\\\\\\ \\n & {} + \\\\frac{1}{2} I_{1, 1, 3}( -[b d a c e f] \\n - [b d a e \
f c] \\n - [b f a d e \\\\infty] \\n - [c e a b d \\\\infty] \\n + [d \
\\\\infty a e f c] \\n + [e \\\\infty a b c f] \\n + [\\\\infty b a c e f] \
\\n + [\\\\infty b a e c f] \\n + [\\\\infty b a e f c] \\n - [\\\\infty c a \
d e f] ) + {} \\\\\\\\ \\n & {} + I_{4, 1}( 2 [d \\\\infty a b f] \\n - 2 [e \
\\\\infty a b f] \\n + [e \\\\infty a c f] \\n + [e \\\\infty a d f] \\n - \
[\\\\infty b a c f] \\n + [\\\\infty b a d c] \\n + [\\\\infty b a d f] \\n - \
[\\\\infty b a e f] \\n + [\\\\infty b a f c] \\n + 3 [\\\\infty c a d f] ) + \
{} \\\\\\\\ \\n & {} + \\\\frac{1}{2} I_{4, 1}( 3 [b d a c f] \\n + 3 [b d a \
e c] \\n - [b d a e f] \\n - [b d a f c] \\n + [b d a \\\\infty c] \\n + [b d \
a \\\\infty f] \\n - [b e a c f] \\n + [b e a d f] \\n - 3 [b e a \\\\infty \
f] \\n + [b f a d c] \\n - 3 [b f a e c] \\n + 3 [b f a \\\\infty c] \\n - [c \
d a b f] \\n + [c d a e f] \\n + 3 [c d a \\\\infty f] \\n + [c e a b f] \\n \
- 3 [c e a d f] \\n + 3 [c e a \\\\infty f] \\n + 3 [d \\\\infty a b c] \\n - \
3 [d \\\\infty a e c] \\n + [d \\\\infty a f c] \\n + [f \\\\infty a b c] \\n \
- [f \\\\infty a d c] \\n + 3 [f \\\\infty a e c] ) + {} \\\\\\\\ \\n & {} + \
I_{3, 2}( [b d a c f] \\n + [b d a e c] \\n - [b e a \\\\infty c] \\n + [b f \
a \\\\infty c] \\n + [c d a \\\\infty e] \\n + [c e a \\\\infty f] \\n - [d \
\\\\infty a e c] \\n - [e \\\\infty a b c] \\n - [e \\\\infty a b f] \\n + [e \
\\\\infty a c f] \\n + [f \\\\infty a e b] \\n + [\\\\infty b a d e] \\n + \
[\\\\infty b a d f] \\n - [\\\\infty b a e c] \\n + [\\\\infty b a f c] ) + \
{} \\\\\\\\ \\n & {} + \\\\frac{1}{2} I_{3, 2}( [b d a c e] \\n - [b d a f c] \
\\n + [b d a \\\\infty e] \\n + [b d a \\\\infty f] \\n - [b e a c f] \\n + \
[b e a d c] \\n - [b e a \\\\infty f] \\n - [b f a e c] \\n - [c d a b e] \\n \
+ [c d a e f] \\n + [c d a \\\\infty f] \\n - [c e a d f] \\n + [d \\\\infty \
a b c] \\n + 3 [d \\\\infty a b e] \\n + 3 [d \\\\infty a b f] \\n - [d \
\\\\infty a e f] \\n + [d \\\\infty a f c] \\n + [e \\\\infty a d c] \\n + [e \
\\\\infty a d f] \\n + [f \\\\infty a b c] \\n - [f \\\\infty a d b] \\n + [f \
\\\\infty a e c] \\n - [\\\\infty b a c e] \\n - [\\\\infty b a c f] \\n + 3 \
[\\\\infty c a d e] \\n + 3 [\\\\infty c a d f] ) + {} \\\\\\\\ \\n & {} + \\\
\\frac{1}{2} I_{2, 3}( [b d a c f] \\n + [b d a e c] \\n + [b d a e f] \\n - \
[b d a f c] \\n + [b d a \\\\infty c] \\n + [b d a \\\\infty e] \\n - [b e a \
c f] \\n + [b f a d \\\\infty] \\n - [b f a e \\\\infty] \\n + [b f a \
\\\\infty c] \\n + [c d a e f] \\n + [c e a b \\\\infty] \\n - [c e a d \
\\\\infty] \\n + [c e a \\\\infty f] \\n + 3 [d \\\\infty a b e] \\n - [d \
\\\\infty a e c] \\n + [d \\\\infty a f c] \\n - [e \\\\infty a b f] \\n - [e \
\\\\infty a d b] \\n + [f \\\\infty a b c] \\n + [\\\\infty b a d c] \\n - 3 \
[\\\\infty b a e c] \\n + [\\\\infty c a b d] \\n + [\\\\infty c a d f] ) + \
{} \\\\\\\\ \\n & {} + I_{2, 3}( [b d a c e] \\n - [b e a \\\\infty c] \\n + \
[c d a \\\\infty e] \\n + [d \\\\infty a b c] \\n + [d \\\\infty a b f] \\n - \
[d \\\\infty a e f] \\n - [e \\\\infty a b c] \\n + [e \\\\infty a c f] \\n + \
[e \\\\infty a d c] \\n + [f \\\\infty a e b] \\n - [\\\\infty b a c e] \\n + \
[\\\\infty b a d e] \\n + [\\\\infty b a d f] \\n + [\\\\infty b a f c] \\n + \
2 [\\\\infty c a d e] ) + {} \\\\\\\\ \\n & {} + I_{1, 4}( [b d a e f] \\n + \
[e \\\\infty a c f] \\n + [\\\\infty b a d e] \\n - [\\\\infty b a e f] \\n + \
[\\\\infty b a f c] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{2} I_{1, 4}( 3 [b \
d a c e] \\n - [b d a f c] \\n - [b e a c f] \\n + [b e a d \\\\infty] \\n + \
[b f a d e] \\n - 3 [b f a e \\\\infty] \\n - [c d a b \\\\infty] \\n + [c d \
a e f] \\n + [c e a b d] \\n - 3 [c e a d \\\\infty] \\n + 3 [d \\\\infty a b \
c] \\n + 3 [d \\\\infty a b e] \\n - 3 [d \\\\infty a e f] \\n + [d \\\\infty \
a f c] \\n - 3 [e \\\\infty a b c] \\n - [e \\\\infty a b d] \\n + [f \
\\\\infty a b c] \\n - [f \\\\infty a d e] \\n - 3 [\\\\infty b a c e] \\n + \
[\\\\infty b a c f] \\n + 3 [\\\\infty b a d c] \\n - 3 [\\\\infty b a e c] \
\\n - [\\\\infty c a b d] \\n + 3 [\\\\infty c a d e] ) + {} \\\\\\\\ \\n & \
{} + I_{5}( -2 [a b f \\\\infty] \\n + 2 [a c b e] \\n - 4 [a c e \\\\infty] \
\\n + 2 [a c \\\\infty b] \\n + 2 [a d c e] \\n - 3 [a d \\\\infty b] \\n - 5 \
[a d \\\\infty c] \\n - [a e b d] \\n + 2 [a e b f] \\n - 2 [a e c d] \\n + 3 \
[a e d \\\\infty] \\n - 2 [a e f \\\\infty] \\n + 2 [a e \\\\infty b] \\n - 2 \
[a f d \\\\infty] \\n + [a f e \\\\infty] \\n - 3 [a f \\\\infty b] \\n - [a \
\\\\infty b d] \\n + 2 [a \\\\infty b e] \\n - 3 [a \\\\infty b f] \\n - 2 [a \
\\\\infty c d] \\n - 3 [a \\\\infty c e] ) + {} \\\\\\\\ \\n & {} + \
\\\\frac{1}{2} I_{5}( [a b c d] \\n - [a b c e] \\n - 9 [a b d \\\\infty] \\n \
+ 7 [a b e \\\\infty] \\n - 7 [a c b d] \\n - [a c b f] \\n + [a c d \
\\\\infty] \\n + [a c f \\\\infty] \\n - [a d b e] \\n - [a d b f] \\n - 3 [a \
d e \\\\infty] \\n + [a d f \\\\infty] \\n + 3 [a f b d] \\n - [a f b e] \\n \
+ [a f c d] \\n - [a f c e] )\"\>"], "Output",
 CellChangeTimes->{
  3.697539020727252*^9, 3.697539646926193*^9, 3.697539695026929*^9, 
   3.6975398611906967`*^9, 3.697540025989278*^9, 3.6975406776242237`*^9, 
   3.6975414190902348`*^9, 3.697554851651846*^9, 3.697556828245373*^9, 
   3.6975633501701403`*^9, 3.6975995308324213`*^9, 3.697602615455371*^9, {
   3.69761245338384*^9, 3.6976124755832896`*^9}, 3.697616123869398*^9, 
   3.6976442631915617`*^9, 3.697648052767691*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "now", " ", "apply", " ", "the", " ", "odd", " ", "n", " ", "reduction"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6975269389308*^9, 3.6975269429893723`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5OddN", " ", "=", " ", 
   RowBox[{
    RowBox[{"iToCcr", "@", 
     RowBox[{"hToI", "@", 
      RowBox[{"hCrSimp", "@", 
       RowBox[{"Expand", "@", 
        RowBox[{"reduceOdd", "[", "5", "]"}]}]}]}]}], "/.", 
    "wt5VarsToABC"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.697525275693885*^9, 3.697525311397773*^9}, {
   3.69752539230795*^9, 3.697525393331551*^9}, {3.697525544511775*^9, 
   3.697525545311083*^9}, 3.6975255787951097`*^9, {3.697525622691525*^9, 
   3.6975256229473343`*^9}, {3.6975257002509193`*^9, 3.697525748995326*^9}, 
   3.697525938052705*^9, {3.697525982586339*^9, 3.69752604351982*^9}, {
   3.697526219963241*^9, 3.697526222019184*^9}, {3.697527665985228*^9, 
   3.697527666944165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5OddNLower", " ", "=", " ", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"out5OddN", ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"#", ",", " ", "a"}], "]"}], "\[NotEqual]", 
        RowBox[{"{", "}"}]}], "&"}]}], "]"}], "/.", "canonicalCR"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6975261391398783`*^9, 3.6975261859800367`*^9}, {
   3.697526249125107*^9, 3.697526250466311*^9}, {3.697526309865019*^9, 
   3.697526310792336*^9}, {3.697527670455904*^9, 3.697527670928276*^9}, 
   3.6975568226308184`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"out5OddN", " ", "-", 
    RowBox[{"(", 
     RowBox[{"out5OddNLower", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"out5OddNLower", "/.", 
        RowBox[{"a", "\[Rule]", "g"}]}], ")"}]}], ")"}]}], "/.", 
   "canonicalCR"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.6975264039387827`*^9, 3.6975264069864473`*^9}, {
   3.697527673904818*^9, 3.697527675735983*^9}, 3.697556830090645*^9, {
   3.697616123150642*^9, 3.6976161322839203`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.697526407599947*^9, 3.6975269448462477`*^9, 3.697527676410205*^9, 
   3.6975277854547443`*^9, 3.697532463958506*^9, 3.697535074979974*^9, 
   3.6975406896967688`*^9, 3.697554851917474*^9, {3.6975568286360016`*^9, 
   3.697556830982767*^9}, 3.697563350279499*^9, 3.6975995309105635`*^9, 
   3.6976026155803585`*^9, {3.6976124534932127`*^9, 3.697612475677026*^9}, {
   3.697616124307659*^9, 3.697616132549549*^9}, 3.6976442634157324`*^9, 
   3.697648052973832*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "out5OddNLower", "]"}]], "Input",
 CellChangeTimes->{{3.697526048280281*^9, 3.6975260511518707`*^9}, {
  3.697526298648799*^9, 3.6975262990671797`*^9}, {3.697556534764338*^9, 
  3.6975565453841853`*^9}}],

Cell[BoxData["113"], "Output",
 CellChangeTimes->{
  3.697526051854006*^9, 3.697526243500636*^9, {3.697526304127879*^9, 
   3.697526311582303*^9}, 3.6975269517362213`*^9, 3.697527693108122*^9, 
   3.697527785654913*^9, 3.6975324659756107`*^9, 3.6975350758602247`*^9, 
   3.697540689703474*^9, 3.697554851948724*^9, {3.6975565360768476`*^9, 
   3.6975565458998356`*^9}, 3.6975568319202757`*^9, 3.697563350295124*^9, 
   3.6975995309261847`*^9, 3.6976026156116085`*^9, {3.697612453508837*^9, 
   3.697612475677026*^9}, {3.6976161251045427`*^9, 3.6976161331120553`*^9}, 
   3.6976442634527583`*^9, 3.697648053004854*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt5DanOddNPrecomputed", "  ", "==", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"in5Polylog", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"out5OddNLower", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{"out5OddNLower", "/.", 
           RowBox[{"a", "\[Rule]", "g"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "0"}], ",", 
        RowBox[{"g", "\[Rule]", "1"}]}], "}"}]}], "/.", "canonicalCR"}], "//",
     "Expand"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.6975421131424513`*^9, 3.697542116530246*^9}, 
   3.697556840086152*^9, {3.697559774879486*^9, 3.697559775115117*^9}, {
   3.6976026166116376`*^9, 3.697602630449067*^9}, {3.697612488823577*^9, 
   3.6976124891516857`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6976026256779466`*^9, 3.697602630761551*^9}, {
   3.697612453508837*^9, 3.697612475692663*^9}, {3.697616125824938*^9, 
   3.6976161335824194`*^9}, 3.6976442634887714`*^9, 3.6976480530368767`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5OddNLowerGathered", " ", "=", " ", 
   RowBox[{"gatherIntegrals", "[", "out5OddNLower", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.670915222347866*^9, 3.670915289663663*^9}, {
  3.670915332846138*^9, 3.67091535581328*^9}, {3.670916219945907*^9, 
  3.670916221082815*^9}, {3.670916333281445*^9, 3.670916344666979*^9}, {
  3.6709189674655952`*^9, 3.670919042204668*^9}, {3.6709258128572893`*^9, 
  3.670925813211691*^9}, {3.67118350918089*^9, 3.671183531116184*^9}, {
  3.671183581222713*^9, 3.6711835985946093`*^9}, {3.671185477981173*^9, 
  3.671185488930788*^9}, {3.6711866229772873`*^9, 3.671186625444181*^9}, {
  3.697526489797328*^9, 3.69752652016094*^9}, {3.697526563194475*^9, 
  3.6975266037261*^9}, {3.697526670126646*^9, 3.697526734427701*^9}, {
  3.697526796050971*^9, 3.697526882791471*^9}, {3.697527708694839*^9, 
  3.697527715102789*^9}, {3.6975277540701838`*^9, 3.6975277717739773`*^9}, {
  3.697531057846198*^9, 3.697531071804587*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"countIntegrals", "[", "out5OddNLowerGathered", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.697526887879635*^9, {3.697526977513122*^9, 3.69752700992336*^9}, 
   3.6975311271401253`*^9, {3.697531186249144*^9, 3.697531197064547*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "c", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "c", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"7", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "c", ",", "b", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "a", ",", "c", ",", "e", ",", "b"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "d", ",", "e", ",", "b"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "c", ",", "d", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "c", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"7", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "c", ",", "e", ",", "Inf"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "a", ",", "d", ",", "e", ",", "Inf"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "c", ",", "b", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "c", ",", "d", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "Inf", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "a", ",", "c", ",", "d", ",", "b"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "d", ",", "e", ",", "b"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "c", ",", "d", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "Inf", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "c", ",", "d", ",", "Inf"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "a", ",", "d", ",", "e", ",", "Inf"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "d", ",", "e", ",", "b"}], 
               "}"}], "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "c", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "d", ",", "e", ",", "Inf"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "a", ",", "c", ",", "d", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "c", ",", "d", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"11", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "c", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "c", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"3", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "d", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "e", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"17", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "a", ",", "c", ",", "Inf"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "a", ",", "e", ",", "Inf"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"f", ",", "Inf", ",", "a", ",", "d", ",", "b"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "e", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"17", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "a", ",", "c", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "d", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "e", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "c", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"f", ",", "Inf", ",", "a", ",", "d", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "e", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"11", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "Inf"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "a", ",", "c", ",", "d"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "d", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"3", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "e", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "c", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"3", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"20", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b", ",", "f", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "c", ",", "d", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "c", ",", "f", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"4", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"4", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"6", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "f", ",", "d", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"4", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"4", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}]}], "}"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{6, {-$CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      2 $CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {7, {
      $CellContext`IIi[{2, 2, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{2, 2, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{2, 2, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`b, $CellContext`f}]}], 
      $CellContext`IIi[{2, 2, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`b}]}], -$CellContext`IIi[{2, 2, 
        1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`b}]}], 
      $CellContext`IIi[{2, 2, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`d, $CellContext`f}]}], 
      $CellContext`IIi[{2, 2, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}]}}, {7, {
      $CellContext`IIi[{2, 1, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{2, 1,
         2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`Inf}]}], 
      $CellContext`IIi[{2, 1, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`Inf}]}], 
      $CellContext`IIi[{2, 1, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{2, 1, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`b, $CellContext`e}]}], 
      $CellContext`IIi[{2, 1, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`d, $CellContext`e}]}], 
      $CellContext`IIi[{2, 1, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {
    6, {-$CellContext`IIi[{1, 3, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`Inf, $CellContext`f}]}], 
      $CellContext`IIi[{1, 3, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{1, 3, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`d, $CellContext`b}]}], (-2) $CellContext`IIi[{1, 
        3, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`b}]}], 
      $CellContext`IIi[{1, 3, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`d, $CellContext`f}]}], -$CellContext`IIi[{1, 3, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {
    5, {-$CellContext`IIi[{1, 2, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`Inf, $CellContext`e}]}], -$CellContext`IIi[{1, 2,
         2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`c, $CellContext`d, $CellContext`Inf}]}], 
      $CellContext`IIi[{1, 2, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`Inf}]}], 
      $CellContext`IIi[{1, 2, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{1, 2, 
        2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`b}]}]}}, {
    6, {-$CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`c, $CellContext`d, $CellContext`e}]}], 
      2 $CellContext`IIi[{1, 1, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`Inf}]}], 
      $CellContext`IIi[{1, 1, 3}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{1, 1, 3}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`d, $CellContext`e}]}], 
      $CellContext`IIi[{1, 1, 3}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`d, $CellContext`e}]}], 
      $CellContext`IIi[{1, 1, 3}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}]}}, {11, {
      $CellContext`IIi[{4, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], -$CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], (-3) $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], (-3) $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], -$CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], 
      $CellContext`IIi[{4, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`b}]}], 3 $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b}]}], (-3) $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b}]}], (-2) $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], (-2) $CellContext`IIi[{4, 1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f}]}]}}, {17, {
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], (-2) $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`c, $CellContext`Inf}]}], (-2) $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`Inf}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], (-2) $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b}]}], (-2) $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`f}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f}]}]}}, {17, {-$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], (-2) $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], (-2) $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], 2 $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`Inf}]}], (-2) $CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`f}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`b}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      $CellContext`IIi[{2, 3}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`d}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], -$CellContext`IIi[{2, 3}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`f}]}]}}, {11, {
      $CellContext`IIi[{1, 4}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`Inf}]}], -$CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{1, 4}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`c, $CellContext`d}]}], (-3) $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 3 $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`Inf}]}], (-3) $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], 
      $CellContext`IIi[{1, 4}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`d}]}], 3 $CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], -$CellContext`IIi[{1, 4}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`d}]}], 
      $CellContext`IIi[{1, 4}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f}]}]}}, {20, {6 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`d, \
$CellContext`Inf}]}], 
      $CellContext`IIi[{5}, {
        $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`f, \
$CellContext`Inf}]}], -$CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`d}]}], -$CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`f}]}], 
      $CellContext`IIi[{5}, {
        $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`d, \
$CellContext`Inf}]}], 
      $CellContext`IIi[{5}, {
        $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`f, \
$CellContext`Inf}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`Inf, \
$CellContext`b}]}], 4 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`b, \
$CellContext`f}]}], (-4) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`f, \
$CellContext`Inf}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`b}]}], 4 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`b, \
$CellContext`d}]}], (-6) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`b, \
$CellContext`f}]}], (-4) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`d, \
$CellContext`Inf}]}], 6 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`f, \
$CellContext`Inf}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`b}]}], -$CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`b, \
$CellContext`d}]}], 
      $CellContext`IIi[{5}, {
        $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`d, \
$CellContext`Inf}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`Inf, \
$CellContext`b}]}], 4 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`d}]}], 4 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`f}]}]}}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.697612475739526*^9, 3.6976161355674796`*^9, 
  3.6976442636028643`*^9, 3.697648053119935*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texCountIntegrals", "[", "out5OddNLowerGathered", "]"}]], "Input",
 CellChangeTimes->{{3.69753120376591*^9, 3.697531213888858*^9}}],

Cell[BoxData["\<\"Integral & Number in expression \\\\\\\\ \\n$ I_{3, 1, 1} $ \
& 6 \\\\\\\\ \\n$ I_{2, 2, 1} $ & 7 \\\\\\\\ \\n$ I_{2, 1, 2} $ & 7 \\\\\\\\ \
\\n$ I_{1, 3, 1} $ & 6 \\\\\\\\ \\n$ I_{1, 2, 2} $ & 5 \\\\\\\\ \\n$ I_{1, 1, \
3} $ & 6 \\\\\\\\ \\n$ I_{4, 1} $ & 11 \\\\\\\\ \\n$ I_{3, 2} $ & 17 \\\\\\\\ \
\\n$ I_{2, 3} $ & 17 \\\\\\\\ \\n$ I_{1, 4} $ & 11 \\\\\\\\ \\n$ I_{5} $ & 20 \
\\\\\\\\ \\nTotal & 113\"\>"], "Output",
 CellChangeTimes->{
  3.697531214131105*^9, 3.6975340220278587`*^9, 3.697535111166356*^9, 
   3.697540690117272*^9, 3.697541496818494*^9, 3.69755485218449*^9, 
   3.6975569039916673`*^9, 3.697563350388893*^9, 3.697599531004315*^9, 
   3.697602634106586*^9, {3.6976124535869646`*^9, 3.697612475739526*^9}, 
   3.6976161365220404`*^9, 3.697644263641893*^9, 3.6976480531549597`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegrals", "[", "out5OddNLower", "]"}]], "Input",
 CellChangeTimes->{{3.69753150858425*^9, 3.697531521678891*^9}, 
   3.6975400492795*^9}],

Cell[BoxData["\<\"I_{3, 1, 1}( -[b d a c e f] \\n + 2 [b d a \\\\infty e f] \
\\n + [d \\\\infty a b e f] \\n + [d \\\\infty a c e f] \\n + [\\\\infty b a \
c e f] \\n + [\\\\infty b a d e f] ) + {} \\\\\\\\ \\n & {} + I_{2, 2, 1}( [b \
d a \\\\infty e f] \\n + [d \\\\infty a b e f] \\n + [d \\\\infty a c b f] \
\\n + [f \\\\infty a c e b] \\n - [f \\\\infty a d e b] \\n + [\\\\infty b a \
c d f] \\n + [\\\\infty b a c e f] ) + {} \\\\\\\\ \\n & {} + I_{2, 1, 2}( [b \
d a \\\\infty e f] \\n - [b f a c e \\\\infty] \\n + [b f a d e \\\\infty] \
\\n + [d \\\\infty a b e f] \\n + [d \\\\infty a c b e] \\n + [\\\\infty b a \
c d e] \\n + [\\\\infty b a d e f] ) + {} \\\\\\\\ \\n & {} + I_{1, 3, 1}( \
-[b d a c \\\\infty f] \\n + [d \\\\infty a b e f] \\n + [f \\\\infty a c d \
b] \\n - 2 [f \\\\infty a d e b] \\n + [\\\\infty b a c d f] \\n - [\\\\infty \
b a d e f] ) + {} \\\\\\\\ \\n & {} + I_{1, 2, 2}( -[b d a c \\\\infty e] \\n \
- [b f a c d \\\\infty] \\n + [b f a d e \\\\infty] \\n + [d \\\\infty a b e \
f] \\n - [f \\\\infty a d e b] ) + {} \\\\\\\\ \\n & {} + I_{1, 1, 3}( -[b f \
a c d e] \\n + 2 [b f a d e \\\\infty] \\n + [d \\\\infty a b e f] \\n + [f \
\\\\infty a c d e] \\n + [\\\\infty b a c d e] \\n + [\\\\infty b a d e f] ) \
+ {} \\\\\\\\ \\n & {} + I_{4, 1}( [b d a c f] \\n - [b d a e f] \\n - 3 [b d \
a \\\\infty f] \\n - 3 [d \\\\infty a b f] \\n - [d \\\\infty a c f] \\n + [d \
\\\\infty a e f] \\n - [f \\\\infty a c b] \\n + 3 [f \\\\infty a d b] \\n - \
3 [f \\\\infty a e b] \\n - 2 [\\\\infty b a c f] \\n - 2 [\\\\infty b a e f] \
) + {} \\\\\\\\ \\n & {} + I_{3, 2}( [b d a c e] \\n - [b d a e f] \\n - 2 [b \
d a \\\\infty e] \\n - [b d a \\\\infty f] \\n + [b f a c \\\\infty] \\n - 2 \
[b f a d \\\\infty] \\n + [b f a e \\\\infty] \\n - [d \\\\infty a b e] \\n - \
2 [d \\\\infty a b f] \\n - [d \\\\infty a c e] \\n + [d \\\\infty a e f] \\n \
+ [f \\\\infty a d b] \\n - 2 [f \\\\infty a e b] \\n - [\\\\infty b a c e] \
\\n - [\\\\infty b a d e] \\n - [\\\\infty b a d f] \\n - [\\\\infty b a e f] \
) + {} \\\\\\\\ \\n & {} + I_{2, 3}( -[b d a e f] \\n - 2 [b d a \\\\infty e] \
\\n + [b f a c e] \\n - [b f a d e] \\n - 2 [b f a d \\\\infty] \\n + 2 [b f \
a e \\\\infty] \\n - 2 [d \\\\infty a b e] \\n - [d \\\\infty a b f] \\n - [d \
\\\\infty a c b] \\n + [d \\\\infty a e f] \\n - [f \\\\infty a c e] \\n + [f \
\\\\infty a d e] \\n - [f \\\\infty a e b] \\n - [\\\\infty b a c d] \\n - \
[\\\\infty b a c e] \\n - [\\\\infty b a d e] \\n - [\\\\infty b a d f] ) + \
{} \\\\\\\\ \\n & {} + I_{1, 4}( [b d a c \\\\infty] \\n - [b d a e f] \\n + \
[b f a c d] \\n - 3 [b f a d e] \\n + 3 [b f a e \\\\infty] \\n - 3 [d \
\\\\infty a b e] \\n + [d \\\\infty a e f] \\n - [f \\\\infty a c d] \\n + 3 \
[f \\\\infty a d e] \\n - [\\\\infty b a c d] \\n + [\\\\infty b a e f] ) + \
{} \\\\\\\\ \\n & {} + I_{5}( 6 [a b d \\\\infty] \\n + [a b f \\\\infty] \\n \
- [a c b d] \\n - [a c b f] \\n + [a c d \\\\infty] \\n + [a c f \\\\infty] \
\\n + 2 [a c \\\\infty b] \\n + 4 [a d b f] \\n - 4 [a d f \\\\infty] \\n + 2 \
[a d \\\\infty b] \\n + 4 [a e b d] \\n - 6 [a e b f] \\n - 4 [a e d \
\\\\infty] \\n + 6 [a e f \\\\infty] \\n + 2 [a e \\\\infty b] \\n - [a f b \
d] \\n + [a f d \\\\infty] \\n + 2 [a f \\\\infty b] \\n + 4 [a \\\\infty b \
d] \\n + 4 [a \\\\infty b f] )\"\>"], "Output",
 CellChangeTimes->{{3.6975315227873297`*^9, 3.6975315464446373`*^9}, 
   3.697534024340219*^9, 3.697535113320058*^9, 3.697540050365181*^9, 
   3.6975406909137497`*^9, 3.697541497958569*^9, 3.6975548544826546`*^9, 
   3.697556907980155*^9, 3.697563351092588*^9, 3.697599534538522*^9, 
   3.6976026359041204`*^9, {3.697612453631729*^9, 3.6976124764588804`*^9}, 
   3.6976161380070267`*^9, 3.697644264330385*^9, 3.697648053826426*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Now", " ", "we", " ", "use", " ", "some", " ", "identities", " ", "to", 
    " ", "write", " ", "everything", " ", "in", " ", "terms", " ", "of", " ", 
    "I311"}], ",", " ", 
   RowBox[{"I32", " ", "and", " ", "I5"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697529025044095*^9, 3.6975290390957727`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<wt5_rules_to_i311_i32_i5.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6975995688855553`*^9, 3.697599593032262*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCoeff", "[", "rule41to32", "]"}]], "Input",
 CellChangeTimes->{{3.697533168654767*^9, 3.6975332150532827`*^9}, {
  3.697533285979505*^9, 3.697533290459104*^9}, {3.697533721440003*^9, 
  3.697533744270117*^9}, {3.697535132649744*^9, 3.69753513367642*^9}, {
  3.697540292159876*^9, 3.697540294414844*^9}}],

Cell[BoxData["\<\"I_{4, 1}(a b c d e) & {} = \\\\frac{1}{3} I_{3, 2}( -[a b c \
d e] \\n - [a b c e d] )\"\>"], "Output",
 CellChangeTimes->{{3.697533171635413*^9, 3.697533215363018*^9}, {
   3.697533300515257*^9, 3.697533307945298*^9}, {3.6975333406152573`*^9, 
   3.6975333880920277`*^9}, 3.697533427442638*^9, 3.697533648447213*^9, {
   3.6975337266290493`*^9, 3.6975337445875263`*^9}, 3.69753435852728*^9, {
   3.697535123186822*^9, 3.6975351340025187`*^9}, 3.6975400947845793`*^9, {
   3.697540294889286*^9, 3.697540307098394*^9}, 3.697540705065556*^9, 
   3.697540739068193*^9, 3.697541515017982*^9, 3.6975415557781773`*^9, 
   3.6975548585650387`*^9, 3.6975569186779046`*^9, 3.6975633512331977`*^9, 
   3.6975995953930454`*^9, 3.697602638295951*^9, {3.697612453668228*^9, 
   3.6976124765214005`*^9}, 3.6976161399615936`*^9, 3.697644264519513*^9, 
   3.697648054003561*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCoeff", "[", "rule14to32", "]"}]], "Input",
 CellChangeTimes->{{3.697533787212222*^9, 3.697533798356614*^9}, {
   3.697535135779728*^9, 3.697535136468616*^9}, 3.697540313788288*^9}],

Cell[BoxData["\<\"I_{1, 4}(a b c d e) & {} = \\\\frac{1}{3} I_{3, 2}( -[a b d \
c e] \\n - [a b d e c] ) + {} \\\\\\\\ \\n & {} + I_{5}( -4 [a b c e] \\n - \
[a b d e] )\"\>"], "Output",
 CellChangeTimes->{{3.6975337897078733`*^9, 3.6975337986814423`*^9}, 
   3.69753435948752*^9, 3.697535136773245*^9, 3.697540314495534*^9, 
   3.6975407406765003`*^9, 3.697541515108055*^9, 3.697541555866744*^9, 
   3.6975548609194374`*^9, 3.697556918834156*^9, 3.6975633512644477`*^9, 
   3.6975995960039005`*^9, 3.6976026388272247`*^9, {3.697612453715104*^9, 
   3.697612476552635*^9}, 3.697616140633462*^9, 3.697644264558542*^9, 
   3.697648054042588*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRule", "[", "rule23to32", "]"}]], "Input",
 CellChangeTimes->{{3.6975338102513113`*^9, 3.697533813219574*^9}}],

Cell[BoxData["\<\"I_{2, 3}(a b c d e) & {} = I_{3, 2}( -[b a d c e] ) + {} \\\
\\\\\\ \\n & {} + I_{5}( [a b c d] )\"\>"], "Output",
 CellChangeTimes->{
  3.697533813492608*^9, 3.6975343609547977`*^9, 3.697535138708061*^9, 
   3.697540321731565*^9, 3.697540741624073*^9, 3.6975415151696863`*^9, 
   3.6975415559373913`*^9, 3.697554861546013*^9, 3.697556918959159*^9, 
   3.697563351295698*^9, 3.6975995967226553`*^9, 3.6976026409072394`*^9, {
   3.697612453730729*^9, 3.6976124765838814`*^9}, 3.6976161411661606`*^9, 
   3.6976442645955563`*^9, 3.697648054076615*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRule", "[", "rule221to311", "]"}]], "Input",
 CellChangeTimes->{{3.697533823211285*^9, 3.69753382483512*^9}}],

Cell[BoxData["\<\"I_{2, 2, 1}(a b c d e f) & {} = I_{3, 1, 1}( -[a b c d e f] \
\\n - [a b c d f e] \\n - [a b c f d e] \\n - [a b c f e d] )\"\>"], "Output",\

 CellChangeTimes->{
  3.6975338392808228`*^9, 3.697534361684524*^9, 3.697535141771187*^9, 
   3.697540325217535*^9, 3.697540742565435*^9, 3.69754151523946*^9, 
   3.6975415560231133`*^9, 3.697554862046017*^9, 3.697556919068534*^9, 
   3.697563351326949*^9, 3.697599597269539*^9, 3.6976026415166397`*^9, {
   3.697612453730729*^9, 3.697612476630776*^9}, 3.6976161416974*^9, 
   3.6976442646425886`*^9, 3.697648054119629*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRule", "[", "rule131to311", "]"}]], "Input",
 CellChangeTimes->{{3.697533840474712*^9, 3.6975338427389193`*^9}}],

Cell[BoxData["\<\"I_{1, 3, 1}(a b c d e f) & {} = I_{3, 1, 1}( [a b c f e d] \
)\"\>"], "Output",
 CellChangeTimes->{
  3.697533843146543*^9, 3.6975340347590933`*^9, 3.697534115664836*^9, 
   3.6975341460376253`*^9, 3.6975343622436533`*^9, 3.697535142130534*^9, 
   3.697540326753566*^9, 3.697540405898048*^9, 3.697540743472879*^9, 
   3.697541515310505*^9, 3.697541556102086*^9, 3.6975548626410723`*^9, 
   3.6975569191310153`*^9, 3.697563351358198*^9, 3.6975995979428396`*^9, 
   3.6976026421260023`*^9, {3.6976124537463646`*^9, 3.6976124766620083`*^9}, 
   3.6976161422286587`*^9, 3.697644264681628*^9, 3.6976480541516542`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCoeff", "[", "rule113to311", "]"}]], "Input",
 CellChangeTimes->{{3.697540753029357*^9, 3.697540756097432*^9}}],

Cell[BoxData["\<\"I_{1, 1, 3}(a b c d e f) & {} = I_{3, 1, 1}( [a b d c f e] \
) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, 2}( [a b c e f] \\n + [a b e \
c f] \\n + [a b e d f] \\n + [a b e f c] \\n - [b a e f c] \\n - [b a e f d] \
\\n + [b a f e c] ) + {} \\\\\\\\ \\n & {} + I_{5}( 2 [a b d f] ) + {} \\\\\\\
\\ \\n & {} + \\\\frac{1}{3} I_{5}( -4 [a b d e] \\n - 4 [a b e c] \\n + 7 [a \
b e f] \\n + 16 [a b f c] )\"\>"], "Output",
 CellChangeTimes->{
  3.6975407565404863`*^9, 3.697541515438047*^9, 3.697541556235914*^9, 
   3.697554863516081*^9, 3.6975569194122667`*^9, 3.6975633514363422`*^9, 
   3.697599598505344*^9, 3.69760264275179*^9, {3.69761245376198*^9, 
   3.6976124767557793`*^9}, 3.6976161428239093`*^9, 3.697644264770699*^9, {
   3.697648026807434*^9, 3.697648054241726*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRule", "[", "rule122to311", "]"}]], "Input",
 CellChangeTimes->{{3.6975344249457407`*^9, 3.697534426233705*^9}, {
  3.697535154356792*^9, 3.6975351625083237`*^9}}],

Cell[BoxData["\<\"I_{1, 2, 2}(a b c d e f) & {} = I_{3, 1, 1}( -[a b c f e d] \
\\n - [a b d c e f] \\n - [a b d c f e] \\n - [a b d e c f] ) + {} \\\\\\\\ \
\\n & {} + I_{3, 2}( -2 [a b c e f] \\n + [a b c f e] \\n - 2 [a b e c f] \\n \
- [a b e f d] \\n - [a b f e d] ) + {} \\\\\\\\ \\n & {} + I_{5}( -12 [a b c \
f] \\n - 6 [a b d e] \\n - 6 [a b d f] \\n - 6 [a b e f] )\"\>"], "Output",
 CellChangeTimes->{
  3.6975344266493998`*^9, {3.697535155183242*^9, 3.697535163043181*^9}, 
   3.6975408583304167`*^9, 3.697541515620864*^9, 3.6975415563610477`*^9, 
   3.6975548645331774`*^9, 3.6975569197091627`*^9, 3.6975633515144672`*^9, 
   3.697599599334879*^9, 3.6976026433611727`*^9, {3.697612453777605*^9, 
   3.6976124768495283`*^9}, 3.6976161434176817`*^9, 3.697644264867767*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRule", "[", "rule212to311", "]"}]], "Input",
 CellChangeTimes->{{3.697534427386078*^9, 3.697534433665922*^9}}],

Cell[BoxData["\<\"I_{2, 1, 2}(a b c d e f) & {} = I_{3, 1, 1}( [a b c d f e] \
\\n + [a b c f d e] \\n + [a b c f e d] \\n + [a b d c e f] \\n + [a b d e c \
f] \\n + [a b e d c f] ) + {} \\\\\\\\ \\n & {} + I_{3, 2}( [a b c d f] \\n + \
2 [a b c e f] \\n - [a b c f d] \\n - [a b c f e] \\n + [a b d c f] \\n + [a \
b d e f] \\n + 2 [a b e c f] \\n + [a b e d f] \\n - [a b e f c] ) + {} \
\\\\\\\\ \\n & {} + I_{5}( 12 [a b c f] \\n + 6 [a b d f] \\n + 12 [a b e f] \
)\"\>"], "Output",
 CellChangeTimes->{
  3.697534434718194*^9, 3.697535163980986*^9, 3.69754086000718*^9, 
   3.6975415158110733`*^9, 3.6975415564965343`*^9, 3.697554865423788*^9, 
   3.6975569201323395`*^9, 3.6975633516238427`*^9, 3.697599600381767*^9, 
   3.6976026440180807`*^9, {3.697612453793231*^9, 3.697612476958901*^9}, 
   3.6976161441067095`*^9, 3.6976442649918485`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Apply", " ", "these", " ", "rules", " ", "to", " ", "write", " ", 
    "I11111", " ", "as", " ", "I311"}], ",", " ", 
   RowBox[{"I32", " ", "and", " ", "I5"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.697529241868978*^9, 3.697529243537937*^9}, {
  3.697556125326988*^9, 3.697556139527169*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5OddNLoweras311and32and5", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"out5OddNLower", "/.", 
      RowBox[{"{", 
       RowBox[{
       "rule221to311", ",", "rule212to311", ",", "rule122to311", ",", 
        "rule113to311", ",", "rule131to311", ",", "rule41to32", ",", 
        "rule14to32", ",", "rule23to32"}], "}"}]}], "/.", "canonicalCR"}], "//",
     "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.671372160128628*^9, 3.671372174663937*^9}, {
   3.6713723371125727`*^9, 3.6713724219982147`*^9}, {3.671372465261487*^9, 
   3.6713724679748373`*^9}, {3.6713726009752693`*^9, 3.671372625813992*^9}, {
   3.6975351977871447`*^9, 3.697535232842347*^9}, 3.697541072905052*^9, {
   3.697542343220536*^9, 3.697542364706523*^9}, {3.6975565765419846`*^9, 
   3.6975566149451275`*^9}, {3.6975569264195986`*^9, 3.697556928717916*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5OddNLoweras311and32and5gathered", " ", "=", " ", 
   RowBox[{"gatherIntegrals", "[", "out5OddNLoweras311and32and5", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.697541078808*^9, 3.697541102903522*^9}, {
  3.697542349764102*^9, 3.697542362019065*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "out5OddNLoweras311and32and5", "]"}]], "Input",
 CellChangeTimes->{{3.697542270714327*^9, 3.697542278373323*^9}, {
  3.697542353489497*^9, 3.697542355754746*^9}}],

Cell[BoxData["242"], "Output",
 CellChangeTimes->{{3.697542274962091*^9, 3.6975422790174093`*^9}, 
   3.697542366093031*^9, 3.697554868114072*^9, 3.6975565877881737`*^9, 
   3.697556934150905*^9, 3.6975633516707015`*^9, 3.697599604495513*^9, 
   3.6976026475818653`*^9, {3.697612453840123*^9, 3.6976124770057735`*^9}, 
   3.697616146529151*^9, 3.6976442651399527`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt5DanOddNas311and32and5Precomputed", "  ", "==", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"in5Polylog", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"out5OddNLoweras311and32and5", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{"out5OddNLoweras311and32and5", "/.", 
           RowBox[{"a", "\[Rule]", "g"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "0"}], ",", 
        RowBox[{"g", "\[Rule]", "1"}]}], "}"}]}], "/.", "canonicalCR"}], "//",
     "Expand"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.69754229151503*^9, 3.6975423349585238`*^9}, {
   3.697542368989965*^9, 3.6975423825362864`*^9}, 3.697556938421156*^9, {
   3.697559779352412*^9, 3.697559780619249*^9}, {3.6976026488013225`*^9, 
   3.6976026601650906`*^9}, {3.6976027001466837`*^9, 3.697602714340189*^9}, {
   3.697612490667964*^9, 3.6976124910117364`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.697602714996428*^9, {3.6976124538713555`*^9, 3.6976124770214005`*^9}, 
   3.6976161473276033`*^9, 3.697644265176979*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"countIntegrals", "[", "out5OddNLoweras311and32and5gathered", 
  "]"}]], "Input",
 CellChangeTimes->{{3.697541104968307*^9, 3.697541115863147*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{"69", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "c", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "a", ",", "e", ",", "Inf", ",", "c"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "d", ",", "a", ",", "f", ",", "Inf", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "a", ",", "Inf", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "c", ",", "a", ",", "e", ",", "Inf"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "c", ",", "a", ",", "Inf", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "c", ",", "Inf", ",", "a", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "e", ",", "Inf", ",", "a", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "Inf", ",", "a", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "d", ",", "Inf", ",", "e", ",", "a", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "c", ",", "Inf", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "a", ",", "d", ",", "Inf", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "Inf", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "a", ",", "Inf", ",", "d", ",", "c"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "a", ",", "Inf", ",", "d", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "a", ",", "Inf", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "c", ",", "a", ",", "d", ",", "Inf"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "c", ",", "a", ",", "e", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "c", ",", "a", ",", "e", ",", "Inf"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "c", ",", "a", ",", "Inf", ",", "d"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "c", ",", "d", ",", "a", ",", "Inf"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "c", ",", "e", ",", "a", ",", "Inf"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "d", ",", "a", ",", "Inf", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "b", ",", "f", ",", "e", ",", "c", ",", "a", ",", "Inf"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "b", ",", "f", ",", "e", ",", "d", ",", "a", ",", "Inf"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "c", ",", "b", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "c", ",", "e", ",", "b"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "c", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "c", ",", "f", ",", "b"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "e", ",", "b", ",", "c"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "a", ",", "e", ",", "c", ",", "b"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "f", ",", "b", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "d", ",", "Inf", ",", "a", ",", "f", ",", "c", ",", "b"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "b", ",", "c", ",", "a", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "c", ",", "a", ",", "b", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "c", ",", "b", ",", "a", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "d", ",", "Inf", ",", "e", ",", "b", ",", "a", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "b", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "a", ",", "b", ",", "d", ",", "c"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "a", ",", "b", ",", "d", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "b", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "c", ",", "b", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "f", ",", "Inf", ",", "a", ",", "c", ",", "e", ",", "b"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "a", ",", "d", ",", "b", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "a", ",", "d", ",", "e", ",", "b"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "c", ",", "a", ",", "e", ",", "d"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "d", ",", "a", ",", "b", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "d", ",", "a", ",", "e", ",", "b"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "f", ",", "Inf", ",", "d", ",", "e", ",", "a", ",", "b"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "c", ",", "d", ",", "f"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "c", ",", "e", ",", "d"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "c", ",", "f", ",", "d"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "c", ",", "f", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "d", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "d", ",", "f", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "e", ",", "c", ",", "d"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "e", ",", "d", ",", "c"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "f", ",", "c", ",", "d"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "f", ",", "c", ",", "e"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "a", ",", "f", ",", "d", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{
               "Inf", ",", "b", ",", "a", ",", "f", ",", "e", ",", "c"}], 
               "}"}], "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "c", ",", "a", ",", "d", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "c", ",", "a", ",", "e", ",", "d"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "c", ",", "d", ",", "a", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "d", ",", "a", ",", "e", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "d", ",", "a", ",", "f", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "d", ",", "c", ",", "a", ",", "e"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "d", ",", "e", ",", "a", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{
              "Inf", ",", "b", ",", "e", ",", "d", ",", "a", ",", "f"}], 
              "}"}], "]"}], "}"}]}], "]"}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"125", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "c", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "e", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "f", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "a", ",", "f", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "a", ",", "Inf", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "c", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "c", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["7", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "e", ",", "a", ",", "f"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "e", ",", "f", ",", "a"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "e", ",", "Inf", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "e", ",", "Inf", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "Inf", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "Inf", ",", "a", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "Inf", ",", "e", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "d", ",", "Inf", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "d", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "a", ",", "d", ",", "Inf"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "e", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "a", ",", "Inf", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "a", ",", "Inf", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "a", ",", "Inf", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "c", ",", "a", ",", "d"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "c", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "c", ",", "d", ",", "a"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "c", ",", "e", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "d", ",", "a", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"3", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "d", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "d", ",", "c", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "d", ",", "e", ",", "a"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "d", ",", "e", ",", "Inf"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "d", ",", "Inf", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["7", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "e", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "e", ",", "c", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["5", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "e", ",", "d", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "e", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "e", ",", "Inf", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "f", ",", "Inf", ",", "d", ",", "c"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "Inf", ",", "e", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "Inf", ",", "c", ",", "a", ",", "d"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "Inf", ",", "c", ",", "a", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "Inf", ",", "d", ",", "a", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"b", ",", "Inf", ",", "d", ",", "a", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "d", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "d", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "e", ",", "d", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "e", ",", "f", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "e", ",", "f", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "f", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "b", ",", "e", ",", "a", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "b", ",", "Inf", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "a", ",", "b", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "c", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "a", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "a", ",", "f", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"3", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "b", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "b", ",", "a", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "b", ",", "c", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "b", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "c", ",", "a", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"d", ",", "Inf", ",", "c", ",", "b", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "e", ",", "b", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "e", ",", "f", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "e", ",", "f", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "f", ",", "e", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "b", ",", "c", ",", "a", ",", "e"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"f", ",", "b", ",", "d", ",", "a", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "b", ",", "d", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "b", ",", "d", ",", "e", ",", "a"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "b", ",", "d", ",", "e", ",", "c"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "b", ",", "e", ",", "a", ",", "Inf"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "b", ",", "e", ",", "d", ",", "a"}], "}"}], 
              "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "b", ",", "e", ",", "Inf", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "b", ",", "e", ",", "Inf", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "b", ",", "Inf", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "b", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "b", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "c", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"f", ",", "Inf", ",", "a", ",", "e", ",", "b"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"f", ",", "Inf", ",", "b", ",", "e", ",", "d"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "c", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "c", ",", "d", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "d", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "d", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "d", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"f", ",", "Inf", ",", "e", ",", "a", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"f", ",", "Inf", ",", "e", ",", "b", ",", "d"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "c", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "d", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "e", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "f", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "f", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "a", ",", "f", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "c", ",", "a", ",", "d"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "c", ",", "a", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "c", ",", "d", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["7", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "d", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "d", ",", "a", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "d", ",", "c", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["2", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "d", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "b", ",", "d", ",", "e", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "e", ",", "a", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "e", ",", "d", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "b", ",", "e", ",", "f", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "b", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "d", ",", "b", ",", "a", ",", "f"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "d", ",", "c", ",", "a", ",", "b"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "e", ",", "a", ",", "f"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "e", ",", "f", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "e", ",", "f", ",", "b"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "d", ",", "f", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "f", ",", "c", ",", "a", ",", "e"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "f", ",", "d", ",", "a", ",", "e"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "f", ",", "d", ",", "e", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "f", ",", "d", ",", "e", ",", "c"}], "}"}],
               "]"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"Inf", ",", "f", ",", "e", ",", "a", ",", "b"}], "}"}], 
             "]"}], "}"}]}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"Inf", ",", "f", ",", "e", ",", "d", ",", "a"}], "}"}],
               "]"}], "}"}]}], "]"}]}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{"48", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"13", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "b", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "c", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "b", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["4", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "f", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"IIi", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"cri", "[", 
             RowBox[{"{", 
              RowBox[{"a", ",", "d", ",", "f", ",", "Inf"}], "}"}], "]"}], 
            "}"}]}], "]"}], ",", 
         RowBox[{"4", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "d", ",", "Inf", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"15", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"8", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"4", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "b", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"21", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "f", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "7"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"14", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "Inf", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["16", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "e", ",", "Inf", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"15", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["16", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "b", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"10", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "Inf", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["16", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "f", ",", "Inf", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "b", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["32", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"a", ",", "Inf", ",", "f", ",", "b"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"6", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"5", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "c", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"13", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "e", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"6", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "Inf", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"12", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "d", ",", "Inf", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["23", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"6", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "e", ",", "Inf", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["19", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "c", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "c", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "d", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"12", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["13", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "f", ",", "e", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "d", ",", "c"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"8", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "e", ",", "c"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"13", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "e", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"8", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "f", ",", "d"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["40", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"b", ",", "Inf", ",", "f", ",", "e"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "d", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"6", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "d", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"2", " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"c", ",", "e", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["16", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "e", ",", "f", ",", "Inf"}], "}"}], "]"}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{
          FractionBox["22", "3"], " ", 
          RowBox[{"IIi", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"cri", "[", 
              RowBox[{"{", 
               RowBox[{"d", ",", "Inf", ",", "e", ",", "f"}], "}"}], "]"}], 
             "}"}]}], "]"}]}]}], "}"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  ColumnForm[{{69, {-$CellContext`IIi[{3, 1, 1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`Inf, $CellContext`c}]}], -$CellContext`IIi[{3, 1,
         1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`f, $CellContext`Inf, $CellContext`c}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`c, \
$CellContext`a, $CellContext`e, $CellContext`Inf}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`c, \
$CellContext`a, $CellContext`Inf, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`c, \
$CellContext`Inf, $CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`e, \
$CellContext`Inf, $CellContext`a, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`Inf, \
$CellContext`a, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`Inf, \
$CellContext`e, $CellContext`a, $CellContext`f}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`c, $CellContext`Inf, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`Inf, $CellContext`e}]}], -$CellContext`IIi[{3, 1,
         1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`c, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`d, $CellContext`c}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`d, $CellContext`e}]}], -$CellContext`IIi[{3, 1,
         1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`e, $CellContext`c}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`a, $CellContext`d, $CellContext`Inf}]}], -$CellContext`IIi[{3, 1,
         1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`a, $CellContext`e, $CellContext`d}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`a, $CellContext`e, $CellContext`Inf}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`a, $CellContext`Inf, $CellContext`d}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`d, $CellContext`a, $CellContext`Inf}]}], -$CellContext`IIi[{3, 1,
         1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`e, $CellContext`a, $CellContext`Inf}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`d, \
$CellContext`a, $CellContext`Inf, $CellContext`e}]}], -$CellContext`IIi[{3, 1,
         1}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`e, \
$CellContext`c, $CellContext`a, $CellContext`Inf}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`e, \
$CellContext`d, $CellContext`a, $CellContext`Inf}]}], -$CellContext`IIi[{3, 1,
         1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`b, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`b}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`f, $CellContext`b}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b, $CellContext`c}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`c, $CellContext`b}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`f, $CellContext`b, $CellContext`c}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`f, $CellContext`c, $CellContext`b}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`b, \
$CellContext`c, $CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`b, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`c, \
$CellContext`b, $CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`e, \
$CellContext`b, $CellContext`a, $CellContext`f}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`c}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`d, $CellContext`e}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e, $CellContext`c}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`b, $CellContext`e}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`b}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`b, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`b}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`e, $CellContext`d}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`b, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`e, $CellContext`b}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`d, \
$CellContext`e, $CellContext`a, $CellContext`b}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`d, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`e, $CellContext`d}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`f, $CellContext`d}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`f, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`f, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c, $CellContext`d}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`d, $CellContext`c}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`c, $CellContext`d}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`c, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`d, $CellContext`e}]}], -$CellContext`IIi[{3, 1, 
        1}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`e, $CellContext`c}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`c, \
$CellContext`a, $CellContext`d, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`c, \
$CellContext`a, $CellContext`e, $CellContext`d}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`c, \
$CellContext`d, $CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`d, \
$CellContext`a, $CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`d, \
$CellContext`a, $CellContext`f, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`d, \
$CellContext`c, $CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`d, \
$CellContext`e, $CellContext`a, $CellContext`f}]}], 
      $CellContext`IIi[{3, 1, 1}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`e, \
$CellContext`d, $CellContext`a, $CellContext`f}]}]}}, {125, {
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`e}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[4, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`e, $CellContext`Inf}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], 
      Rational[-2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`f, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`a, \
$CellContext`Inf, $CellContext`f}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`c, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`c, \
$CellContext`Inf, $CellContext`a}]}], Rational[7, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`e, \
$CellContext`a, $CellContext`f}]}], 
      Rational[-2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`e, \
$CellContext`f, $CellContext`a}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`e, \
$CellContext`Inf, $CellContext`c}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`e, \
$CellContext`Inf, $CellContext`f}]}], 2 $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`Inf, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`Inf, \
$CellContext`a, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`Inf, \
$CellContext`e, $CellContext`c}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`Inf, \
$CellContext`e, $CellContext`f}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`d, $CellContext`Inf}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`e, $CellContext`Inf}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`c}]}], (-2) $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`d}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`a, \
$CellContext`Inf, $CellContext`e}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`a, $CellContext`d}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`d, $CellContext`a}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`e, $CellContext`Inf}]}], Rational[2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`d, \
$CellContext`a, $CellContext`e}]}], 3 $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`d, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`d, \
$CellContext`c, $CellContext`e}]}], Rational[2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`d, \
$CellContext`e, $CellContext`a}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`d, \
$CellContext`e, $CellContext`Inf}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`d, \
$CellContext`Inf, $CellContext`c}]}], 
      Rational[-7, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`e, \
$CellContext`a, $CellContext`Inf}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`e, \
$CellContext`c, $CellContext`Inf}]}], Rational[5, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`e, \
$CellContext`d, $CellContext`Inf}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`e, \
$CellContext`Inf, $CellContext`a}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`e, \
$CellContext`Inf, $CellContext`d}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`Inf, \
$CellContext`d, $CellContext`c}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`Inf, \
$CellContext`e, $CellContext`d}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`d}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`f}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`d, \
$CellContext`e, $CellContext`a}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`d, \
$CellContext`e, $CellContext`c}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`e, \
$CellContext`d, $CellContext`a}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`e, \
$CellContext`f, $CellContext`a}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`e, \
$CellContext`f, $CellContext`d}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`f, \
$CellContext`e, $CellContext`a}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`e, \
$CellContext`a, $CellContext`f}]}], 2 $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`b, $CellContext`Inf, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`e}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`a, \
$CellContext`f, $CellContext`e}]}], 3 $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`b, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`b, \
$CellContext`a, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`b, \
$CellContext`c, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`b, \
$CellContext`e, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`c, \
$CellContext`b, $CellContext`e}]}], Rational[4, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`e, \
$CellContext`b, $CellContext`f}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`e, \
$CellContext`f, $CellContext`a}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`e, \
$CellContext`f, $CellContext`b}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`f, \
$CellContext`e, $CellContext`b}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`c, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`d, \
$CellContext`a, $CellContext`e}]}], 2 $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`d, \
$CellContext`a, $CellContext`Inf}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`d, \
$CellContext`e, $CellContext`a}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`d, \
$CellContext`e, $CellContext`c}]}], (-2) $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`e, \
$CellContext`a, $CellContext`Inf}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`e, \
$CellContext`d, $CellContext`a}]}], 
      Rational[-2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`e, \
$CellContext`Inf, $CellContext`a}]}], 
      Rational[-2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`e, \
$CellContext`Inf, $CellContext`d}]}], Rational[2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`b, $CellContext`Inf, \
$CellContext`e, $CellContext`a}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`c}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`b, $CellContext`d}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`c, $CellContext`b}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`a, \
$CellContext`e, $CellContext`b}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`b, \
$CellContext`e, $CellContext`d}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`c, \
$CellContext`a, $CellContext`d}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`c, \
$CellContext`d, $CellContext`a}]}], 
      Rational[-2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`d, \
$CellContext`a, $CellContext`e}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`d, \
$CellContext`c, $CellContext`e}]}], 
      Rational[-2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`d, \
$CellContext`e, $CellContext`a}]}], 2 $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`e, \
$CellContext`a, $CellContext`b}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`f, $CellContext`Inf, $CellContext`e, \
$CellContext`b, $CellContext`d}]}], Rational[2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`c, $CellContext`f}]}], Rational[4, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`d, $CellContext`e}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`c}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`d}]}], 2 $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`e, $CellContext`f}]}], Rational[2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`c}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`d}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`a, \
$CellContext`f, $CellContext`e}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`c, \
$CellContext`a, $CellContext`d}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`c, \
$CellContext`a, $CellContext`e}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`c, \
$CellContext`d, $CellContext`a}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`c, \
$CellContext`d, $CellContext`e}]}], Rational[7, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`d, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`d, \
$CellContext`a, $CellContext`f}]}], Rational[4, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`d, \
$CellContext`c, $CellContext`e}]}], 
      Rational[-2, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`d, \
$CellContext`e, $CellContext`a}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`d, \
$CellContext`e, $CellContext`f}]}], 2 $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`e, \
$CellContext`a, $CellContext`f}]}], Rational[4, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`e, \
$CellContext`d, $CellContext`f}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`b, $CellContext`e, \
$CellContext`f, $CellContext`a}]}], 2 $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`b, \
$CellContext`a, $CellContext`e}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`b, \
$CellContext`a, $CellContext`f}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`c, \
$CellContext`a, $CellContext`b}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`e, \
$CellContext`a, $CellContext`f}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`e, \
$CellContext`f, $CellContext`a}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`e, \
$CellContext`f, $CellContext`b}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`d, $CellContext`f, \
$CellContext`e, $CellContext`a}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`f, $CellContext`c, \
$CellContext`a, $CellContext`e}]}], -$CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`f, $CellContext`d, \
$CellContext`a, $CellContext`e}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`f, $CellContext`d, \
$CellContext`e, $CellContext`a}]}], 
      Rational[-1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`f, $CellContext`d, \
$CellContext`e, $CellContext`c}]}], 
      $CellContext`IIi[{3, 2}, {
        $CellContext`cri[{$CellContext`Inf, $CellContext`f, $CellContext`e, \
$CellContext`a, $CellContext`b}]}], Rational[1, 3] $CellContext`IIi[{3, 2}, {
         $CellContext`cri[{$CellContext`Inf, $CellContext`f, $CellContext`e, \
$CellContext`d, $CellContext`a}]}]}}, {48, {3 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`d, \
$CellContext`Inf}]}], 13 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`b, $CellContext`f, \
$CellContext`Inf}]}], -$CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`c, $CellContext`b, \
$CellContext`d}]}], (-3) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`b, \
$CellContext`f}]}], Rational[-4, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`b, \
$CellContext`Inf}]}], Rational[4, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`f, \
$CellContext`b}]}], 
      $CellContext`IIi[{5}, {
        $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`f, \
$CellContext`Inf}]}], 4 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`b}]}], Rational[-4, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`d, $CellContext`Inf, \
$CellContext`f}]}], 15 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`b, \
$CellContext`d}]}], 8 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`b, \
$CellContext`f}]}], 4 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`b, \
$CellContext`Inf}]}], 21 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`d, \
$CellContext`Inf}]}], (-8) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`f, \
$CellContext`b}]}], (-7) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`f, \
$CellContext`Inf}]}], 14 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`b}]}], Rational[-4, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`d}]}], Rational[16, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`e, $CellContext`Inf, \
$CellContext`f}]}], 15 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`b, \
$CellContext`d}]}], Rational[16, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`b, \
$CellContext`Inf}]}], (-3) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`d, \
$CellContext`Inf}]}], 10 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`Inf, \
$CellContext`b}]}], Rational[16, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`f, $CellContext`Inf, \
$CellContext`d}]}], (-2) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`d}]}], (-8) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`b, \
$CellContext`f}]}], Rational[32, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`a, $CellContext`Inf, $CellContext`f, \
$CellContext`b}]}], 6 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`c, \
$CellContext`e}]}], 5 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`c, \
$CellContext`Inf}]}], 13 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`e, \
$CellContext`f}]}], 6 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`Inf, \
$CellContext`e}]}], 12 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`d, $CellContext`Inf, \
$CellContext`f}]}], Rational[23, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`d, \
$CellContext`Inf}]}], 6 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`e, $CellContext`Inf, \
$CellContext`f}]}], Rational[19, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`d}]}], (-2) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`c, \
$CellContext`e}]}], (-8) $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`d, \
$CellContext`e}]}], 12 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`d, \
$CellContext`Inf}]}], Rational[-13, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`f, $CellContext`e, \
$CellContext`Inf}]}], Rational[-1, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`d, \
$CellContext`c}]}], 8 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`e, \
$CellContext`c}]}], 13 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`e, \
$CellContext`d}]}], 8 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`f, \
$CellContext`d}]}], Rational[40, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`b, $CellContext`Inf, $CellContext`f, \
$CellContext`e}]}], Rational[-1, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`c, $CellContext`d, $CellContext`f, \
$CellContext`Inf}]}], 6 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`d, \
$CellContext`Inf}]}], 2 $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`c, $CellContext`e, $CellContext`f, \
$CellContext`Inf}]}], Rational[16, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`d, $CellContext`e, $CellContext`f, \
$CellContext`Inf}]}], Rational[22, 3] $CellContext`IIi[{5}, {
         $CellContext`cri[{$CellContext`d, $CellContext`Inf, $CellContext`e, \
$CellContext`f}]}]}}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.6976124770995116`*^9, 3.697616148610265*^9, 
  3.6976442653120804`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texCountIntegrals", "[", "out5OddNLoweras311and32and5gathered", 
  "]"}]], "Input",
 CellChangeTimes->{{3.697541176944091*^9, 3.697541183844907*^9}}],

Cell[BoxData["\<\"Integral & Number in expression \\\\\\\\ \\n$ I_{3, 1, 1} $ \
& 69 \\\\\\\\ \\n$ I_{3, 2} $ & 125 \\\\\\\\ \\n$ I_{5} $ & 48 \\\\\\\\ \
\\nTotal & 242\"\>"], "Output",
 CellChangeTimes->{
  3.697541184578389*^9, 3.6975415625748787`*^9, 3.6975423881706247`*^9, 
   3.697554872942132*^9, 3.697556942533373*^9, 3.6975633519519544`*^9, 
   3.697599612345704*^9, 3.697602717279029*^9, {3.6976124540588703`*^9, 
   3.697612477115136*^9}, 3.6976161496571493`*^9, 3.6976442653620977`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texIntegralsByCoeff", "[", "out5OddNLoweras311and32and5", 
  "]"}]], "Input",
 CellChangeTimes->{{3.6975412338845387`*^9, 3.6975412460026407`*^9}, {
  3.697541316714067*^9, 3.697541324473263*^9}}],

Cell[BoxData["\<\"I_{3, 1, 1}( -[b d a c e f] \\n + [b d a e \\\\infty c] \\n \
- [b d a f \\\\infty c] \\n + [b d a \\\\infty e f] \\n + [b d c a e \
\\\\infty] \\n + [b d c a \\\\infty e] \\n + [b d c \\\\infty a e] \\n + [b d \
e \\\\infty a f] \\n + [b d \\\\infty a e f] \\n + [b d \\\\infty e a f] \\n \
- [b f a c \\\\infty e] \\n + [b f a d \\\\infty e] \\n - [b f a \\\\infty c \
e] \\n + [b f a \\\\infty d c] \\n + [b f a \\\\infty d e] \\n - [b f a \
\\\\infty e c] \\n + [b f c a d \\\\infty] \\n - [b f c a e d] \\n - [b f c a \
e \\\\infty] \\n + [b f c a \\\\infty d] \\n + [b f c d a \\\\infty] \\n - [b \
f c e a \\\\infty] \\n + [b f d a \\\\infty e] \\n - [b f e c a \\\\infty] \
\\n + [b f e d a \\\\infty] \\n - [d \\\\infty a c b f] \\n + [d \\\\infty a \
c e b] \\n + [d \\\\infty a c e f] \\n - [d \\\\infty a c f b] \\n + [d \
\\\\infty a e b c] \\n + [d \\\\infty a e c b] \\n - [d \\\\infty a f b c] \
\\n - [d \\\\infty a f c b] \\n + [d \\\\infty b c a e] \\n + [d \\\\infty c \
a b e] \\n + [d \\\\infty c b a e] \\n + [d \\\\infty e b a f] \\n - [f \
\\\\infty a b c e] \\n + [f \\\\infty a b d c] \\n + [f \\\\infty a b d e] \
\\n - [f \\\\infty a b e c] \\n - [f \\\\infty a c b e] \\n - [f \\\\infty a \
c e b] \\n + [f \\\\infty a d b e] \\n + [f \\\\infty a d e b] \\n + [f \
\\\\infty c a e d] \\n + [f \\\\infty d a b e] \\n + [f \\\\infty d a e b] \
\\n + [f \\\\infty d e a b] \\n - [\\\\infty b a c d f] \\n + [\\\\infty b a \
c e d] \\n - [\\\\infty b a c f d] \\n - [\\\\infty b a c f e] \\n + \
[\\\\infty b a d e f] \\n + [\\\\infty b a d f e] \\n + [\\\\infty b a e c d] \
\\n + [\\\\infty b a e d c] \\n - [\\\\infty b a f c d] \\n - [\\\\infty b a \
f c e] \\n + [\\\\infty b a f d e] \\n - [\\\\infty b a f e c] \\n + \
[\\\\infty b c a d e] \\n + [\\\\infty b c a e d] \\n + [\\\\infty b c d a e] \
\\n + [\\\\infty b d a e f] \\n + [\\\\infty b d a f e] \\n + [\\\\infty b d \
c a e] \\n + [\\\\infty b d e a f] \\n + [\\\\infty b e d a f] ) + {} \
\\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, 2}( -[b d a c f] \\n + 4 [b d a e f] \
\\n - [b d a f c] \\n - 2 [b d a f e] \\n - [b d c a \\\\infty] \\n - [b d c \
\\\\infty a] \\n + 7 [b d e a f] \\n - 2 [b d e f a] \\n - [b f a d e] \\n - \
[b f a e \\\\infty] \\n - [b f c a d] \\n - [b f c d a] \\n + 2 [b f d a e] \
\\n - [b f d c e] \\n + 2 [b f d e a] \\n - 7 [b f e a \\\\infty] \\n + 5 [b \
f e d \\\\infty] \\n - [b f e \\\\infty a] \\n - [b \\\\infty d e a] \\n - [b \
\\\\infty d e c] \\n + [b \\\\infty e d a] \\n - [b \\\\infty e f a] \\n - [b \
\\\\infty e f d] \\n + [b \\\\infty f e a] \\n + [d \\\\infty a c f] \\n + [d \
\\\\infty a f c] \\n - [d \\\\infty a f e] \\n + 4 [d \\\\infty e b f] \\n + \
[f b d e a] \\n + [f b d e c] \\n - [f b e d a] \\n - 2 [f b e \\\\infty a] \
\\n - 2 [f b e \\\\infty d] \\n + 2 [f b \\\\infty e a] \\n + [f \\\\infty a \
b c] \\n + [f \\\\infty a c b] \\n + [f \\\\infty a d e] \\n + [f \\\\infty c \
a d] \\n + [f \\\\infty c d a] \\n - 2 [f \\\\infty d a e] \\n + [f \\\\infty \
d c e] \\n - 2 [f \\\\infty d e a] \\n + 2 [\\\\infty b a c f] \\n + 4 \
[\\\\infty b a d e] \\n + 2 [\\\\infty b a f c] \\n - [\\\\infty b a f e] \\n \
+ [\\\\infty b c a d] \\n + [\\\\infty b c d a] \\n + 7 [\\\\infty b d a e] \
\\n + 4 [\\\\infty b d c e] \\n - 2 [\\\\infty b d e a] \\n + 4 [\\\\infty b \
e d f] \\n - [\\\\infty d e f a] \\n - [\\\\infty d e f b] \\n + [\\\\infty d \
f e a] \\n - [\\\\infty f d e a] \\n - [\\\\infty f d e c] \\n + [\\\\infty f \
e d a] ) + {} \\\\\\\\ \\n & {} + I_{3, 2}( [b d a c e] \\n - [b d a e \
\\\\infty] \\n + [b d a \\\\infty f] \\n + [b d e \\\\infty c] \\n + [b d e \
\\\\infty f] \\n + 2 [b d \\\\infty a e] \\n + [b d \\\\infty a f] \\n + [b d \
\\\\infty e c] \\n + [b d \\\\infty e f] \\n + [b f a d \\\\infty] \\n + [b f \
a \\\\infty c] \\n - 2 [b f a \\\\infty d] \\n + [b f a \\\\infty e] \\n - [b \
f c a \\\\infty] \\n - [b f c e \\\\infty] \\n + 3 [b f d a \\\\infty] \\n + \
[b f d e \\\\infty] \\n + [b f d \\\\infty c] \\n - [b f e c \\\\infty] \\n - \
[b f e \\\\infty d] \\n + [b f \\\\infty d c] \\n - [b f \\\\infty e d] \\n + \
[b \\\\infty c a d] \\n + [b \\\\infty c a e] \\n + [b \\\\infty d a e] \\n + \
[b \\\\infty d a f] \\n + [d b e a f] \\n + 2 [d b \\\\infty a e] \\n + [d \\\
\\infty a b e] \\n - [d \\\\infty a e b] \\n - [d \\\\infty a e c] \\n + [d \
\\\\infty a e f] \\n + 3 [d \\\\infty b a e] \\n + [d \\\\infty b a f] \\n + \
[d \\\\infty b c e] \\n + [d \\\\infty b e f] \\n + [d \\\\infty c a e] \\n + \
[d \\\\infty c b e] \\n - [d \\\\infty e f a] \\n - [d \\\\infty e f b] \\n - \
[d \\\\infty f e b] \\n - [f b c a e] \\n + [f b d a e] \\n + 2 [f b d a \
\\\\infty] \\n - 2 [f b e a \\\\infty] \\n - [f \\\\infty a b d] \\n + [f \
\\\\infty a e b] \\n + [f \\\\infty b e d] \\n + 2 [f \\\\infty e a b] \\n + \
[f \\\\infty e b d] \\n - [\\\\infty b a e c] \\n - [\\\\infty b a e d] \\n + \
2 [\\\\infty b a e f] \\n - [\\\\infty b a f d] \\n + [\\\\infty b c a e] \\n \
+ [\\\\infty b c d e] \\n + [\\\\infty b d a f] \\n + [\\\\infty b d e f] \\n \
+ 2 [\\\\infty b e a f] \\n - [\\\\infty b e f a] \\n + 2 [\\\\infty d b a e] \
\\n + [\\\\infty d b a f] \\n + [\\\\infty d c a b] \\n - [\\\\infty d e a f] \
\\n + [\\\\infty f c a e] \\n - [\\\\infty f d a e] \\n + [\\\\infty f e a b] \
) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{5}( -4 [a d b \\\\infty] \\n + 4 \
[a d f b] \\n - 4 [a d \\\\infty f] \\n - 4 [a e \\\\infty d] \\n + 16 [a e \
\\\\infty f] \\n + 16 [a f b \\\\infty] \\n + 16 [a f \\\\infty d] \\n + 32 \
[a \\\\infty f b] \\n + 23 [b e d \\\\infty] \\n + 19 [b f c d] \\n - 13 [b f \
e \\\\infty] \\n - [b \\\\infty d c] \\n + 40 [b \\\\infty f e] \\n - [c d f \
\\\\infty] \\n + 16 [d e f \\\\infty] \\n + 22 [d \\\\infty e f] ) + {} \
\\\\\\\\ \\n & {} + I_{5}( 3 [a b d \\\\infty] \\n + 13 [a b f \\\\infty] \\n \
- [a c b d] \\n - 3 [a d b f] \\n + [a d f \\\\infty] \\n + 4 [a d \\\\infty \
b] \\n + 15 [a e b d] \\n + 8 [a e b f] \\n + 4 [a e b \\\\infty] \\n + 21 [a \
e d \\\\infty] \\n - 8 [a e f b] \\n - 7 [a e f \\\\infty] \\n + 14 [a e \
\\\\infty b] \\n + 15 [a f b d] \\n - 3 [a f d \\\\infty] \\n + 10 [a f \
\\\\infty b] \\n - 2 [a \\\\infty b d] \\n - 8 [a \\\\infty b f] \\n + 6 [b d \
c e] \\n + 5 [b d c \\\\infty] \\n + 13 [b d e f] \\n + 6 [b d \\\\infty e] \
\\n + 12 [b d \\\\infty f] \\n + 6 [b e \\\\infty f] \\n - 2 [b f c e] \\n - \
8 [b f d e] \\n + 12 [b f d \\\\infty] \\n + 8 [b \\\\infty e c] \\n + 13 [b \
\\\\infty e d] \\n + 8 [b \\\\infty f d] \\n + 6 [c e d \\\\infty] \\n + 2 [c \
e f \\\\infty] )\"\>"], "Output",
 CellChangeTimes->{
  3.697541248314834*^9, 3.697541326371251*^9, 3.697541565501934*^9, 
   3.697554878556632*^9, 3.697556957000516*^9, 3.697563353327479*^9, 
   3.69759961475397*^9, 3.697602719732797*^9, {3.697612454137001*^9, 
   3.6976124786782722`*^9}, 3.6976161519248233`*^9, 3.697644266908204*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Now", " ", "convert", " ", "I311", " ", "to", " ", "I32", " ", "modulo", 
    " ", "del"}], ",", " ", 
   RowBox[{
   "to", " ", "reduce", " ", "I11111", " ", "to", " ", "I32", " ", "only"}]}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.671633831870961*^9, 3.671633833937984*^9}, {
  3.6975558235063705`*^9, 3.6975558372226505`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texRuleByCR", "[", "rule311to32", "]"}]], "Input",
 CellChangeTimes->{{3.697542544462171*^9, 3.6975425527749968`*^9}, {
   3.69755546005392*^9, 3.6975554612741623`*^9}, 3.697556022710973*^9}],

Cell[BoxData["\<\"I_{3, 1, 1}(a b c d e f) & {} = \\\\frac{1}{3} I_{3, 2}( [a \
b c d e] \\n + [a b c d f] \\n + [a b c e d] \\n + [a b c f d] \\n - [a c b d \
f] \\n - [a c b f d] \\n - [a d b e f] \\n - [a d b f e] \\n + [b a f c e] \
\\n + [b a f e c] \\n - [b f a c e] \\n - [b f a e c] ) + {} \\\\\\\\ \\n & \
{} + \\\\frac{1}{3} I_{3, 2}( [a b c d, a b f e] \\n - [a b e f, a b d c] \\n \
- [a b e f, a d b c] \\n + [a c b d, a e c f] \\n - [a c b d, b c e f] \\n - \
[a c b d, b e c f] \\n - [a c d f, a d b e] \\n - [a c d f, a e b d] \\n + [a \
c d f, a e b f] \\n - [a c e f, a d b c] \\n + [a c e f, a d b e] \\n + [a c \
e f, a e b d] \\n - [a d b c, a b e f] \\n - [a d b c, a c e f] \\n - [a d b \
e, a c d f] \\n + [a d b e, a c e f] \\n - [a e b d, a c d f] \\n + [a e b d, \
a c e f] \\n + [a e b f, a c d f] \\n + [a e c f, a c b d] \\n + [a f b e, b \
c d f] \\n + [b c d f, a f b e] \\n - [b c e f, a c b d] \\n - [b e c f, a c \
b d] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, 2}( [a b c e, a c b d] \
\\n + [a b c e, a d b c] \\n + [a b c f, a d c b] \\n - [a b d f, a e b f] \
\\n - [a b e f, a d e b] \\n - [a b e f, a e d b] \\n + [a c b d, a b c e] \
\\n + [a d b c, a b c e] \\n - [a d b c, a b f c] \\n + [a d b e, a b f e] \
\\n - [a d b f, a e b d] \\n + [a e b d, a b f e] \\n - [a e b d, a d b f] \
\\n - [a e b f, a b d f] )\"\>"], "Output",
 CellChangeTimes->{
  3.6976027259548078`*^9, {3.697612454215124*^9, 3.6976124790851784`*^9}, 
   3.6976161525498295`*^9, 3.69764426738653*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "apply", " ", "this", " ", "rule", " ", "to", " ", "write", " ",
    "I11111", " ", "as", " ", "I32", " ", "mod", " ", "del"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.671633831870961*^9, 3.671633833937984*^9}, {
  3.697556151523426*^9, 3.6975561590933833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5OddNLoweras32del", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"out5OddNLoweras311and32and5", "/.", "rule311to32"}], "/.", 
      RowBox[{
       RowBox[{"IIi", "[", 
        RowBox[{
         RowBox[{"{", "5", "}"}], ",", "_List"}], "]"}], "\[RuleDelayed]", 
       "0"}]}], "/.", "canonicalCR"}], "//", "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6975561624714565`*^9, 3.697556179764132*^9}, {
   3.697556244894848*^9, 3.697556256357874*^9}, {3.697556353115967*^9, 
   3.697556395891412*^9}, {3.69755697945467*^9, 3.6975569806437426`*^9}, 
   3.697560293861398*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"out5OddNLoweras32del", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.69755618373592*^9, 3.6975561870356665`*^9}}],

Cell[BoxData["2457"], "Output",
 CellChangeTimes->{
  3.697556187208768*^9, 3.697556259360857*^9, {3.6975563682872634`*^9, 
   3.697556398081483*^9}, 3.6975569831324587`*^9, 3.69756029514394*^9, 
   3.697563353890486*^9, 3.6975996705439982`*^9, 3.69760272867428*^9, {
   3.697612454324504*^9, 3.6976124791789274`*^9}, 3.6976161548801093`*^9, 
   3.6976442675426607`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wt5DanOddNas32delPrecomputed", " ", "==", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"in5Polylog", " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"out5OddNLoweras32del", " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{"out5OddNLoweras32del", "/.", 
           RowBox[{"a", "\[Rule]", "g"}]}], ")"}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", "0"}], ",", 
        RowBox[{"g", "\[Rule]", "1"}]}], "}"}]}], "/.", "canonicalCR"}], "//",
     "Expand"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.69756021288015*^9, 3.697560236836722*^9}, {
  3.697602734817774*^9, 3.697602740007778*^9}, {3.697602796055416*^9, 
  3.6976027961960616`*^9}, {3.6976028536462665`*^9, 3.697602865182523*^9}, {
  3.697612492278098*^9, 3.697612492653104*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.6976028656206703`*^9, {3.697612454449506*^9, 3.6976124793195767`*^9}, 
   3.697616156209708*^9, 3.6976442676757517`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5OddNLoweras32delGathered", " ", "=", " ", 
   RowBox[{
    RowBox[{"gatherIntegrals", "[", 
     RowBox[{"out5OddNLoweras32del", ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"args", "[", "#", "]"}], "//", "Length"}], ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Union", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"args", "[", "#", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "1"}], "]"}], "]"}], ")"}]}], ")"}], "//", 
          "Length"}], ",", " ", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"Join", "@@", 
            RowBox[{
             RowBox[{"ccrToCr", "[", 
              RowBox[{"args", "[", "#", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", "Inf"}], 
          "]"}]}], "}"}], "&"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"SortBy", "[", 
      RowBox[{"#", ",", " ", 
       RowBox[{
        RowBox[{"Switch", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"args", "[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "//", "Length"}], ",", 
            "  ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Union", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"args", "[", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], ")"}]}], ")"}], "//",
              "Length"}], ",", " ", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"Join", "@@", 
               RowBox[{
                RowBox[{"ccrToCr", "[", 
                 RowBox[{"args", "[", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", "Inf"}], 
             "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", "1", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", "2", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5", ",", "2"}], "}"}], ",", "3", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "0"}], "}"}], ",", "4", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "1"}], "}"}], ",", "5", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "2"}], "}"}], ",", "6", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6", ",", "0"}], "}"}], ",", "7", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6", ",", "1"}], "}"}], ",", "8", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6", ",", "2"}], "}"}], ",", "9"}], "]"}], 
        "&"}]}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69755707753829*^9, 3.697557119408141*^9}, {
  3.697557162667533*^9, 3.6975571641145363`*^9}, {3.6975572282615376`*^9, 
  3.697557312730861*^9}, {3.6975573830729556`*^9, 3.6975574058298225`*^9}, {
  3.697557507436061*^9, 3.697557530082731*^9}, {3.697557701825432*^9, 
  3.697557702925208*^9}, {3.6975579492008915`*^9, 3.697557965091366*^9}, {
  3.697558349847371*^9, 3.6975583516002903`*^9}, {3.6975587807734003`*^9, 
  3.697558826332943*^9}, {3.6975588670693245`*^9, 3.697558960894367*^9}, {
  3.6976028444862843`*^9, 3.697602845173792*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"texCountIntegrals", "[", 
  RowBox[{"out5OddNLoweras32delGathered", ",", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Switch", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"args", "[", "#", "]"}], "//", "Length"}], ",", "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Union", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"args", "[", "#", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "1"}], "]"}], "]"}], ")"}]}], ")"}], "//", 
          "Length"}], ",", " ", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"Join", "@@", 
            RowBox[{
             RowBox[{"ccrToCr", "[", 
              RowBox[{"args", "[", "#", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", "Inf"}], 
          "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "2"}], "}"}], ",", 
       "\"\<6-variable & 2\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "1"}], "}"}], ",", 
       "\"\<6-variable & 1\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "6", ",", "0"}], "}"}], ",", 
       "\"\<6-variable & 0\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "2"}], "}"}], ",", 
       "\"\<5-variable & 2\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "1"}], "}"}], ",", 
       "\"\<5-variable & 1\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"2", ",", "5", ",", "0"}], "}"}], ",", 
       "\"\<5-variable & 0\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "2"}], "}"}], ",", "\"\<Coupled & 2\>\"", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", "\"\<Coupled & 1\>\"", 
       ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", 
       "\"\<Coupled & 0\>\""}], "]"}], "}"}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.697558342277566*^9, 3.6975583725102434`*^9}, {
  3.697558407839547*^9, 3.697558419662536*^9}, {3.697558572560914*^9, 
  3.697558733853961*^9}}],

Cell[BoxData["\<\"Type & Number in expression \\\\\\\\ \\nCoupled & 0 $ & 68 \
\\\\\\\\ \\nCoupled & 1 $ & 88 \\\\\\\\ \\nCoupled & 2 $ & 276 \\\\\\\\ \
\\n5-variable & 0 $ & 78 \\\\\\\\ \\n5-variable & 1 $ & 155 \\\\\\\\ \
\\n5-variable & 2 $ & 578 \\\\\\\\ \\n6-variable & 0 $ & 48 \\\\\\\\ \
\\n6-variable & 1 $ & 686 \\\\\\\\ \\n6-variable & 2 $ & 480 \\\\\\\\ \
\\nTotal & 2457\"\>"], "Output",
 CellChangeTimes->{
  3.6975583757957544`*^9, {3.69755871786907*^9, 3.6975587347914047`*^9}, 
   3.697558830696514*^9, 3.697558915045251*^9, 3.697558961864275*^9, 
   3.6975633541873646`*^9, 3.69759967495368*^9, 3.6976028703610573`*^9, 
   3.6976124794133053`*^9, 3.6976161586017017`*^9, 3.6976442677998233`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"out5OddNLoweras32delGatheredCoeff", " ", "=", " ", 
   RowBox[{
    RowBox[{"gatherIntegrals", "[", 
     RowBox[{"out5OddNLoweras32del", ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"denominator", "[", "#", "]"}], ",", " ", 
         RowBox[{
          RowBox[{"args", "[", "#", "]"}], "//", "Length"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Union", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"args", "[", "#", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "1"}], "]"}], "]"}], ")"}]}], ")"}], "//", 
          "Length"}], ",", " ", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"Join", "@@", 
            RowBox[{
             RowBox[{"ccrToCr", "[", 
              RowBox[{"args", "[", "#", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", "Inf"}], 
          "]"}]}], "}"}], "&"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"SortBy", "[", 
      RowBox[{"#", ",", " ", 
       RowBox[{
        RowBox[{"Switch", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"args", "[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "//", "Length"}], ",", 
            "  ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Union", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"args", "[", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], ")"}]}], ")"}], "//",
              "Length"}], ",", " ", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"Join", "@@", 
               RowBox[{
                RowBox[{"ccrToCr", "[", 
                 RowBox[{"args", "[", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", "Inf"}], 
             "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5", ",", "0"}], "}"}], ",", "1", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", "2", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5", ",", "2"}], "}"}], ",", "3", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "0"}], "}"}], ",", "4", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "1"}], "}"}], ",", "5", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "5", ",", "2"}], "}"}], ",", "6", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6", ",", "0"}], "}"}], ",", "7", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6", ",", "1"}], "}"}], ",", "8", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"2", ",", "6", ",", "2"}], "}"}], ",", "9"}], "]"}], 
        "&"}]}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69755707753829*^9, 3.697557119408141*^9}, {
  3.697557162667533*^9, 3.6975571641145363`*^9}, {3.6975572282615376`*^9, 
  3.697557312730861*^9}, {3.6975573830729556`*^9, 3.6975574058298225`*^9}, {
  3.697557507436061*^9, 3.697557530082731*^9}, {3.697557701825432*^9, 
  3.697557702925208*^9}, {3.6975579492008915`*^9, 3.697557965091366*^9}, {
  3.697558349847371*^9, 3.6975583516002903`*^9}, {3.6975587807734003`*^9, 
  3.697558826332943*^9}, {3.6975588670693245`*^9, 3.697558960894367*^9}, {
  3.6975594500610595`*^9, 3.697559460929784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"texWt5As32del", " ", "=", " ", 
   RowBox[{"ToString", "[", 
    RowBox[{"texIntegralsGath", "[", 
     RowBox[{
      RowBox[{"Total", "/@", "out5OddNLoweras32delGatheredCoeff"}], ",", " ", 
      
      RowBox[{"denominator", "/@", 
       RowBox[{"out5OddNLoweras32delGatheredCoeff", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6975590770383024`*^9, 3.697559085608014*^9}, {
  3.6975592564329786`*^9, 3.6975592577164984`*^9}, {3.6975593759646406`*^9, 
  3.697559382563693*^9}, {3.697559473097017*^9, 3.697559473659514*^9}, {
  3.697559527459485*^9, 3.6975595404945416`*^9}, {3.697559745633615*^9, 
  3.697559755346603*^9}, {3.6975597892658176`*^9, 3.6975598241752853`*^9}, {
  3.6975599395065084`*^9, 3.6975599462779317`*^9}, {3.697560129908328*^9, 
  3.6975601426303124`*^9}, {3.6975605142502265`*^9, 3.6975605778176365`*^9}, {
  3.6975629800562363`*^9, 3.697562980587517*^9}, {3.697612380601693*^9, 
  3.6976124459119186`*^9}, {3.6976125210123715`*^9, 3.697612521121769*^9}, {
  3.6976125811435375`*^9, 3.6976125873026037`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["texWt5As32del"], "Input",
 CellChangeTimes->{{3.6976154614184074`*^9, 3.6976154930250874`*^9}}],

Cell[BoxData["\<\"I_{3, 2}( [b d a c e] \\n - [b d a c f] \\n - [b d a f c] \
\\n - [b f c a e] \\n - [b f c e a] \\n + [b f d a e] \\n + [b f d e a] \\n + \
[d b e a f] \\n + [f b d a e] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, \
2}( -[b a d c e] \\n + 2 [b a d c f] \\n - [b a d e c] \\n - [b a d e f] \\n \
+ 2 [b a d f c] \\n - [b a d f e] \\n + [b a f c e] \\n + [b a f e c] \\n - \
[b c d a e] \\n - [b c d e a] \\n + [b c d e f] \\n + [b c d f e] \\n + 4 [b \
d a e f] \\n - 2 [b d a f e] \\n + 2 [b d c a e] \\n + 2 [b d c e a] \\n + 7 \
[b d e a f] \\n - 2 [b d e f a] \\n - [b d f a e] \\n - [b d f e a] \\n - [b \
e d a f] \\n - [b e d f a] \\n - [b f a c e] \\n - [b f a e c] \\n + [b f a e \
d] \\n + [b f c a d] \\n + [b f c d a] \\n - [b f d c e] \\n - [b f e a c] \
\\n + [b f e a d] \\n - [b f e c a] \\n + [b f e d a] \\n + [d b e a c] \\n + \
[d b e c a] \\n + [d b f a e] \\n + [d b f e a] \\n - [d e b a c] \\n - [d e \
b c a] \\n - [d f b a e] \\n - [d f b e a] \\n + [f b c a d] \\n - 4 [f b c a \
e] \\n + [f b c d a] \\n - [f b c e a] \\n - [f b d c e] \\n + [f b d e a] \
\\n - [f b e a c] \\n + [f b e a d] \\n - [f b e c a] \\n - [f c b a d] \\n + \
[f c b a e] \\n - [f c b d a] \\n + [f c b e a] \\n + [f d b c e] \\n + [f d \
b e c] \\n + [f e b a c] \\n - [f e b a d] \\n + [f e b c a] \\n - [f e b d \
a] ) + {} \\\\\\\\ \\n & {} + I_{3, 2}( [b d a \\\\infty f] \\n + [b d e \
\\\\infty c] \\n + 2 [b f a d \\\\infty] \\n - [b f a \\\\infty d] \\n + [b f \
d e \\\\infty] \\n + 2 [b f e d \\\\infty] \\n + 2 [f b d a \\\\infty] \\n - \
2 [f b e a \\\\infty] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, 2}( -2 \
[b a d e \\\\infty] \\n - [b a d f \\\\infty] \\n - 2 [b a d \\\\infty e] \\n \
- [b a d \\\\infty f] \\n - 2 [b a f d \\\\infty] \\n - 2 [b a f \\\\infty d] \
\\n - [b c d a \\\\infty] \\n - [b c d e \\\\infty] \\n - [b c d \\\\infty a] \
\\n - [b c d \\\\infty e] \\n + [b c f a \\\\infty] \\n - [b c f d \\\\infty] \
\\n + 2 [b c f e \\\\infty] \\n + [b c f \\\\infty a] \\n - [b c f \\\\infty \
d] \\n + 2 [b c f \\\\infty e] \\n - [b d a e \\\\infty] \\n + 2 [b d a \
\\\\infty e] \\n + 2 [b d c a \\\\infty] \\n + [b d c e \\\\infty] \\n + 2 [b \
d c \\\\infty a] \\n + [b d c \\\\infty e] \\n + [b d e a \\\\infty] \\n + [b \
d e f \\\\infty] \\n + [b d e \\\\infty a] \\n + 4 [b d e \\\\infty f] \\n - \
2 [b d f a \\\\infty] \\n - [b d f e \\\\infty] \\n - 2 [b d f \\\\infty a] \
\\n - [b d f \\\\infty e] \\n - [b e d c \\\\infty] \\n - [b e d f \\\\infty] \
\\n - [b e d \\\\infty c] \\n - [b e d \\\\infty f] \\n + [b e f a \\\\infty] \
\\n + [b e f c \\\\infty] \\n - [b e f d \\\\infty] \\n + [b e f \\\\infty a] \
\\n + [b e f \\\\infty c] \\n - [b e f \\\\infty d] \\n - 2 [b f a c \
\\\\infty] \\n - 2 [b f a e \\\\infty] \\n + [b f a \\\\infty c] \\n + 2 [b f \
a \\\\infty e] \\n - 2 [b f c a \\\\infty] \\n + [b f c d \\\\infty] \\n - 4 \
[b f c e \\\\infty] \\n + [b f c \\\\infty a] \\n + [b f c \\\\infty d] \\n - \
[b f c \\\\infty e] \\n + 10 [b f d a \\\\infty] \\n + [b f d c \\\\infty] \
\\n + [b f d \\\\infty a] \\n + 4 [b f d \\\\infty c] \\n - 7 [b f e a \
\\\\infty] \\n - 4 [b f e c \\\\infty] \\n - [b f e \\\\infty a] \\n - [b f e \
\\\\infty c] \\n - 2 [b f e \\\\infty d] \\n + [d b e c \\\\infty] \\n + [d b \
e \\\\infty c] \\n + [d b f a \\\\infty] \\n + [d b f e \\\\infty] \\n + [d b \
f \\\\infty a] \\n + [d b f \\\\infty e] \\n - [d e b c \\\\infty] \\n - [d e \
b \\\\infty c] \\n - [d f b a \\\\infty] \\n - [d f b e \\\\infty] \\n - [d f \
b \\\\infty a] \\n - [d f b \\\\infty e] \\n + [f b d c \\\\infty] \\n + [f b \
d \\\\infty c] \\n + [f b e d \\\\infty] \\n - 2 [f b e \\\\infty a] \\n - [f \
b e \\\\infty d] \\n - [f d b c \\\\infty] \\n - [f d b \\\\infty c] \\n - [f \
e b d \\\\infty] \\n - [f e b \\\\infty d] ) + {} \\\\\\\\ \\n & {} + I_{3, \
2}( [b f \\\\infty d c] \\n + [b \\\\infty d a e] \\n - [b \\\\infty d f a] \
\\n + [b \\\\infty e d a] \\n + [b \\\\infty f e a] \\n + [d \\\\infty a e f] \
\\n + 3 [d \\\\infty b a e] \\n + [d \\\\infty b a f] \\n + [d \\\\infty b c \
e] \\n + [d \\\\infty b e f] \\n - [d \\\\infty e f a] \\n - [d \\\\infty f e \
b] \\n - [f d \\\\infty b e] \\n - [f d \\\\infty e b] \\n + [f \\\\infty a d \
e] \\n + [f \\\\infty b e d] \\n + 2 [f \\\\infty e a b] \\n + [f \\\\infty e \
b d] \\n + 3 [\\\\infty b d a e] \\n + 2 [\\\\infty b d a f] \\n + [\\\\infty \
b d f a] \\n + 2 [\\\\infty b e a f] \\n - [\\\\infty b e f a] \\n - \
[\\\\infty d b e f] \\n - [\\\\infty d b f a] \\n - [\\\\infty d b f e] \\n + \
[\\\\infty d c a b] \\n - [\\\\infty d e a f] \\n + [\\\\infty d f e a] \\n - \
[\\\\infty f d e a] \\n + [\\\\infty f e a b] ) + {} \\\\\\\\ \\n & {} + \
\\\\frac{1}{3} I_{3, 2}( -[b c \\\\infty a d] \\n + [b c \\\\infty a e] \\n - \
[b c \\\\infty d a] \\n + [b c \\\\infty e a] \\n + 7 [b d \\\\infty a e] \\n \
+ 5 [b d \\\\infty a f] \\n - [b d \\\\infty c e] \\n + [b d \\\\infty e a] \
\\n + 2 [b d \\\\infty e c] \\n + 4 [b d \\\\infty e f] \\n + 2 [b d \
\\\\infty f a] \\n + [b d \\\\infty f e] \\n - 2 [b e \\\\infty a d] \\n - [b \
e \\\\infty c d] \\n - 2 [b e \\\\infty d a] \\n - [b e \\\\infty d c] \\n - \
[b e \\\\infty d f] \\n - [b e \\\\infty f d] \\n - 2 [b f \\\\infty a e] \\n \
- [b f \\\\infty d e] \\n - 2 [b f \\\\infty e a] \\n - 4 [b f \\\\infty e d] \
\\n + 4 [b \\\\infty c a d] \\n + 2 [b \\\\infty c a e] \\n + [b \\\\infty c \
d a] \\n - [b \\\\infty c e a] \\n + [b \\\\infty d c e] \\n - [b \\\\infty d \
e a] \\n - 2 [b \\\\infty d e f] \\n - 2 [b \\\\infty d f e] \\n + 2 [b \
\\\\infty e a d] \\n + [b \\\\infty e c d] \\n + [b \\\\infty e d c] \\n + [b \
\\\\infty e d f] \\n - [b \\\\infty e f a] \\n + 2 [b \\\\infty f a e] \\n - \
[b \\\\infty f c d] \\n + 2 [b \\\\infty f c e] \\n - [b \\\\infty f d c] \\n \
+ 2 [b \\\\infty f e c] \\n - 2 [d a \\\\infty b e] \\n + [d a \\\\infty b f] \
\\n - [d a \\\\infty c e] \\n + [d a \\\\infty c f] \\n - 2 [d a \\\\infty e \
b] \\n - [d a \\\\infty e c] \\n + [d a \\\\infty f b] \\n + [d a \\\\infty f \
c] \\n + 5 [d b \\\\infty a e] \\n - [d b \\\\infty a f] \\n - [d b \\\\infty \
e a] \\n - [d b \\\\infty f a] \\n - 2 [d c \\\\infty a e] \\n - 2 [d c \
\\\\infty b e] \\n + 2 [d c \\\\infty b f] \\n - 2 [d c \\\\infty e a] \\n - \
2 [d c \\\\infty e b] \\n - [d c \\\\infty e f] \\n + 2 [d c \\\\infty f b] \
\\n - [d c \\\\infty f e] \\n - 2 [d e \\\\infty b c] \\n - [d e \\\\infty b \
f] \\n - 2 [d e \\\\infty c b] \\n - [d e \\\\infty f b] \\n + 2 [d f \
\\\\infty b c] \\n + 2 [d f \\\\infty c b] \\n - [d \\\\infty a b c] \\n + 5 \
[d \\\\infty a b e] \\n - 2 [d \\\\infty a b f] \\n - [d \\\\infty a c b] \\n \
+ 4 [d \\\\infty a c e] \\n - 2 [d \\\\infty a c f] \\n - [d \\\\infty a e b] \
\\n + [d \\\\infty a e c] \\n - 2 [d \\\\infty a f b] \\n - 2 [d \\\\infty a \
f c] \\n - [d \\\\infty a f e] \\n + [d \\\\infty b a c] \\n + [d \\\\infty b \
c a] \\n + 2 [d \\\\infty c a b] \\n + 4 [d \\\\infty c a e] \\n + 2 [d \
\\\\infty c b a] \\n + 4 [d \\\\infty c b e] \\n + [d \\\\infty c e a] \\n + \
[d \\\\infty c e b] \\n + [d \\\\infty e a b] \\n + [d \\\\infty e b a] \\n + \
5 [d \\\\infty e b f] \\n - 2 [d \\\\infty e f b] \\n + [f a \\\\infty b c] \
\\n - [f a \\\\infty b d] \\n - 2 [f a \\\\infty b e] \\n + [f a \\\\infty c \
b] \\n + [f a \\\\infty c e] \\n - [f a \\\\infty d b] \\n - 2 [f a \\\\infty \
d e] \\n - 2 [f a \\\\infty e b] \\n + [f a \\\\infty e c] \\n - 2 [f a \
\\\\infty e d] \\n + [f b \\\\infty c e] \\n - [f b \\\\infty d e] \\n + 2 [f \
b \\\\infty e a] \\n + [f b \\\\infty e c] \\n - [f b \\\\infty e d] \\n - [f \
c \\\\infty a d] \\n + 2 [f c \\\\infty b e] \\n - [f c \\\\infty d a] \\n + \
2 [f c \\\\infty e b] \\n - [f d \\\\infty a b] \\n - [f d \\\\infty a e] \\n \
- [f d \\\\infty b a] \\n - [f d \\\\infty e a] \\n - [f e \\\\infty a b] \\n \
- [f e \\\\infty b a] \\n - 2 [f \\\\infty a b c] \\n + [f \\\\infty a b d] \
\\n - [f \\\\infty a b e] \\n - 2 [f \\\\infty a c b] \\n - 2 [f \\\\infty a \
c e] \\n + 4 [f \\\\infty a d b] \\n + 2 [f \\\\infty a e b] \\n - 2 [f \
\\\\infty a e c] \\n + 2 [f \\\\infty a e d] \\n - [f \\\\infty b c d] \\n + \
[f \\\\infty b c e] \\n - [f \\\\infty b d c] \\n + [f \\\\infty b e c] \\n + \
2 [f \\\\infty c a d] \\n + [f \\\\infty c a e] \\n + 2 [f \\\\infty c d a] \
\\n + [f \\\\infty c e a] \\n + 2 [f \\\\infty d a b] \\n + [f \\\\infty d a \
e] \\n + 2 [f \\\\infty d b a] \\n + [f \\\\infty d b e] \\n + [f \\\\infty d \
c e] \\n + [f \\\\infty d e a] \\n + [f \\\\infty d e b] \\n + 2 [\\\\infty a \
b c f] \\n - 4 [\\\\infty a b d e] \\n - 4 [\\\\infty a b e d] \\n - 2 \
[\\\\infty a b e f] \\n + 2 [\\\\infty a b f c] \\n - 2 [\\\\infty a b f e] \
\\n - [\\\\infty b a c d] \\n + 2 [\\\\infty b a c e] \\n - 4 [\\\\infty b a \
c f] \\n - [\\\\infty b a d c] \\n + 8 [\\\\infty b a d e] \\n + 2 [\\\\infty \
b a d f] \\n - [\\\\infty b a e c] \\n + [\\\\infty b a e d] \\n + 5 \
[\\\\infty b a e f] \\n - 4 [\\\\infty b a f c] \\n - [\\\\infty b a f d] \\n \
- 2 [\\\\infty b a f e] \\n + 4 [\\\\infty b c a d] \\n + 5 [\\\\infty b c a \
e] \\n + 4 [\\\\infty b c d a] \\n + 4 [\\\\infty b c d e] \\n + 2 [\\\\infty \
b c e a] \\n + [\\\\infty b c e d] \\n + [\\\\infty b d a c] \\n + [\\\\infty \
b d c a] \\n + 5 [\\\\infty b d c e] \\n + [\\\\infty b d e c] \\n + 4 \
[\\\\infty b d e f] \\n + [\\\\infty b d f e] \\n + [\\\\infty b e a d] \\n + \
[\\\\infty b e d a] \\n + 5 [\\\\infty b e d f] \\n + [\\\\infty b e f d] \\n \
- [\\\\infty b f a d] \\n - [\\\\infty b f d a] \\n - [\\\\infty b f d e] \\n \
- [\\\\infty b f e d] \\n - [\\\\infty c b a d] \\n - 2 [\\\\infty c b a e] \
\\n - [\\\\infty c b d a] \\n - 2 [\\\\infty c b d e] \\n + 2 [\\\\infty c b \
d f] \\n - 2 [\\\\infty c b e a] \\n - 2 [\\\\infty c b e d] \\n + [\\\\infty \
c b e f] \\n + 2 [\\\\infty c b f d] \\n + [\\\\infty c b f e] \\n - \
[\\\\infty c f a d] \\n + [\\\\infty c f a e] \\n - [\\\\infty c f d a] \\n + \
[\\\\infty c f e a] \\n + 5 [\\\\infty d b a e] \\n - [\\\\infty d b c e] \\n \
- [\\\\infty d b e a] \\n - [\\\\infty d b e c] \\n + [\\\\infty d e a b] \\n \
+ [\\\\infty d e a c] \\n + [\\\\infty d e b a] \\n + [\\\\infty d e b c] \\n \
+ [\\\\infty d e c a] \\n + [\\\\infty d e c b] \\n - [\\\\infty d e f a] \\n \
- [\\\\infty d e f b] \\n - [\\\\infty d f a b] \\n + 2 [\\\\infty d f a e] \
\\n - [\\\\infty d f b a] \\n - [\\\\infty d f c e] \\n - [\\\\infty d f e c] \
\\n - [\\\\infty e b a f] \\n - 2 [\\\\infty e b c d] \\n - 2 [\\\\infty e b \
d c] \\n - [\\\\infty e b d f] \\n - [\\\\infty e b f a] \\n - [\\\\infty e b \
f d] \\n - [\\\\infty e d a b] \\n - [\\\\infty e d a c] \\n - [\\\\infty e d \
b a] \\n - [\\\\infty e d b c] \\n - [\\\\infty e d c a] \\n - [\\\\infty e d \
c b] \\n + [\\\\infty e f a c] \\n - [\\\\infty e f a d] \\n - [\\\\infty e f \
b d] \\n + [\\\\infty e f c a] \\n - [\\\\infty e f d a] \\n - [\\\\infty e f \
d b] \\n + [\\\\infty f b a d] \\n + [\\\\infty f b c d] \\n + 2 [\\\\infty f \
b c e] \\n + [\\\\infty f b d a] \\n + [\\\\infty f b d c] \\n + 2 [\\\\infty \
f b e c] \\n + [\\\\infty f c a d] \\n + 2 [\\\\infty f c a e] \\n + \
[\\\\infty f c d a] \\n - [\\\\infty f c e a] \\n + [\\\\infty f d a b] \\n - \
5 [\\\\infty f d a e] \\n + [\\\\infty f d b a] \\n + [\\\\infty f d c e] \\n \
- [\\\\infty f e a c] \\n + [\\\\infty f e a d] \\n + [\\\\infty f e b d] \\n \
- [\\\\infty f e c a] \\n + 2 [\\\\infty f e d a] \\n + [\\\\infty f e d b] ) \
+ {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, 2}( -[a b c d, a e b d] \\n + \
[a b c d, b d c e] \\n - [a b c d, b d e c] \\n + [a b c f, b f c d] \\n - 2 \
[a b c f, b f c e] \\n + [a b d f, a f e b] \\n - [a b d f, b f e d] \\n + [a \
b e d, a f d b] \\n + [a b e d, b d f e] \\n - [a b e d, b e d f] \\n - [a b \
e f, b f d e] \\n - [a b f d, a d e b] \\n - [a b f d, b d e f] \\n + [a c b \
d, a d b e] \\n - [a c b d, a d b f] \\n + [a c f b, b c f d] \\n - [a c f b, \
b c f e] \\n + [a c f b, b d f c] \\n - [a c f b, b e f c] \\n + [a d b f, b \
e f d] \\n - [a d c b, a e b d] \\n + [a d c b, a f d b] \\n + [a d c b, b d \
c e] \\n - [a d e b, a b f d] \\n - [a d e b, a c d b] \\n + [a d e b, a f d \
b] \\n + [a d e b, b d f e] \\n + [a d f b, a c d b] \\n - [a e b d, a b c d] \
\\n - [a e b d, a d c b] \\n - [a e b f, a f b c] \\n + [a e b f, a f b d] \
\\n - [a e f b, b c f e] \\n + [a e f b, b d f e] \\n - [a e f b, b e f c] \
\\n + [a e f b, b e f d] \\n - [a f b d, a b d e] \\n - [a f b d, a d b c] \
\\n - [a f b d, a d b e] \\n - [a f b d, b e d f] \\n + [a f c b, a e f b] \
\\n + [a f c b, b f c d] \\n - 2 [a f c b, b f c e] \\n - [a f d b, a e f b] \
\\n + [a f e b, a b d f] \\n - [a f e b, b f d e] \\n - [b c d e, b d f e] \
\\n + [b c d f, b e d c] \\n + [b c f d, a c f b] \\n - [b c f e, a c f b] \
\\n - [b c f e, a e f b] \\n + [b d c e, a b c d] \\n + [b d c e, a b d c] \
\\n + [b d c e, a d c b] \\n + [b d c f, b e d f] \\n - [b d e f, a b d e] \
\\n - [b d e f, a b f d] \\n - [b d e f, a d b e] \\n + [b d e f, b c e d] \
\\n + [b d e f, b e c d] \\n + [b d f c, a c f b] \\n + [b d f e, a e f b] \
\\n + [b e d c, b c d f] \\n - [b e d c, b d f e] \\n - [b e d f, a b e d] \
\\n - [b e d f, a f b d] \\n + [b e d f, b d c f] \\n - [b e f c, a c f b] \
\\n - [b e f c, a e f b] \\n + [b e f d, a d b f] \\n + [b e f d, a e f b] \
\\n + [b f c d, a b c f] \\n + [b f c d, a f c b] \\n - 2 [b f c e, a b c f] \
\\n - 2 [b f c e, a f c b] \\n + [b f d e, a b f d] \\n + [b f e d, a b f e] \
\\n + [b f e d, a f b e] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, 2}( \
[a b c d, b d c \\\\infty] \\n - [a b c d, b d \\\\infty c] \\n - [a b c f, a \
\\\\infty b f] \\n - [a b c f, a \\\\infty f b] \\n + [a b c f, b c f \
\\\\infty] \\n + [a b c f, b f c \\\\infty] \\n - [a b d f, a f \\\\infty b] \
\\n + [a b d f, a \\\\infty b f] \\n + 2 [a b d f, a \\\\infty f b] \\n - 2 \
[a b d f, b d f \\\\infty] \\n + [a b d f, b f d \\\\infty] \\n + [a b d f, b \
f \\\\infty d] \\n - [a b e d, a d \\\\infty b] \\n + [a b e d, a \\\\infty b \
d] \\n - [a b e f, a f \\\\infty b] \\n - [a b e f, a \\\\infty f b] \\n + [a \
b e f, b e f \\\\infty] \\n - [a b e f, b f \\\\infty e] \\n - [a b f d, a \\\
\\infty b d] \\n - [a b f d, b d \\\\infty f] \\n - [a b \\\\infty d, a d e \
b] \\n + [a b \\\\infty d, a e b d] \\n + [a b \\\\infty d, a e d b] \\n + [a \
b \\\\infty d, a f d b] \\n - [a b \\\\infty f, a c b f] \\n + 2 [a b \
\\\\infty f, a d b f] \\n - [a b \\\\infty f, a e b f] \\n - [a b \\\\infty \
f, a f d b] \\n + [a b \\\\infty f, a f e b] \\n - [a c b f, a b \\\\infty f] \
\\n - [a c b f, a f \\\\infty b] \\n + [a c d b, b c d \\\\infty] \\n + [a c \
d b, b \\\\infty d c] \\n + 2 [a d b f, a b \\\\infty f] \\n + 2 [a d b f, a \
f \\\\infty b] \\n - [a d b f, b \\\\infty f d] \\n + [a d c b, b d c \
\\\\infty] \\n - [a d e b, a b \\\\infty d] \\n + [a d e b, a \\\\infty b d] \
\\n + [a d e b, b d \\\\infty e] \\n - [a d f b, a \\\\infty b d] \\n - [a d \
\\\\infty b, a b e d] \\n + [a d \\\\infty b, a e b d] \\n + [a d \\\\infty \
b, a e d b] \\n - [a e b d, a b d \\\\infty] \\n + [a e b d, a b \\\\infty d] \
\\n - [a e b d, a d b \\\\infty] \\n + [a e b d, a d \\\\infty b] \\n - [a e \
b d, b \\\\infty d e] \\n - [a e b f, a b \\\\infty f] \\n - [a e b f, a f \\\
\\infty b] \\n - [a e b f, b \\\\infty f e] \\n + [a e d b, b e d \\\\infty] \
\\n + [a e d b, b \\\\infty d e] \\n - [a f b d, a b d \\\\infty] \\n - [a f \
c b, a \\\\infty b f] \\n - [a f c b, a \\\\infty f b] \\n + [a f c b, b f c \
\\\\infty] \\n - [a f d b, a b \\\\infty f] \\n + [a f d b, a \\\\infty b f] \
\\n + 2 [a f d b, a \\\\infty f b] \\n + [a f d b, b f d \\\\infty] \\n + [a \
f d b, b f \\\\infty d] \\n + [a f e b, a b \\\\infty f] \\n - [a f e b, a \\\
\\infty f b] \\n - [a f e b, b f \\\\infty e] \\n - [a f \\\\infty b, a b d \
f] \\n - [a f \\\\infty b, a b e f] \\n - [a f \\\\infty b, a c b f] \\n + 2 \
[a f \\\\infty b, a d b f] \\n - [a f \\\\infty b, a e b f] \\n + [a \
\\\\infty b d, a b e d] \\n - [a \\\\infty b d, a b f d] \\n + [a \\\\infty b \
d, a d e b] \\n - [a \\\\infty b d, a d f b] \\n - [a \\\\infty b f, a b c f] \
\\n + [a \\\\infty b f, a b d f] \\n + [a \\\\infty b f, a b f c] \\n - 2 [a \
\\\\infty b f, a b f d] \\n + [a \\\\infty b f, a b f e] \\n + [a \\\\infty b \
f, a f b c] \\n - 2 [a \\\\infty b f, a f b d] \\n + [a \\\\infty b f, a f b \
e] \\n - [a \\\\infty b f, a f c b] \\n + [a \\\\infty b f, a f d b] \\n + [b \
c d \\\\infty, a c d b] \\n + 2 [b c f e, b f \\\\infty e] \\n + [b c f e, b \
\\\\infty f c] \\n + [b c f \\\\infty, a b c f] \\n - [b c f \\\\infty, b f e \
c] \\n + [b d c e, b \\\\infty c d] \\n + [b d c \\\\infty, a b c d] \\n + [b \
d c \\\\infty, a b d c] \\n + [b d c \\\\infty, a d c b] \\n - [b d e c, b \\\
\\infty d c] \\n - [b d e f, b e \\\\infty d] \\n - [b d e \\\\infty, a b d \
e] \\n - [b d e \\\\infty, a d b e] \\n - 2 [b d f c, b f \\\\infty c] \\n + \
[b d f c, b \\\\infty d c] \\n - 2 [b d f e, b f \\\\infty e] \\n - [b d f e, \
b \\\\infty f d] \\n - 2 [b d f \\\\infty, a b d f] \\n + [b d f \\\\infty, b \
f c d] \\n + [b d f \\\\infty, b f e d] \\n - [b d \\\\infty e, a b e d] \\n \
- [b d \\\\infty f, a b f d] \\n - [b d \\\\infty f, b e d f] \\n - [b e d c, \
b \\\\infty d e] \\n - [b e d f, b d \\\\infty f] \\n + [b e d \\\\infty, a e \
d b] \\n + [b e d \\\\infty, b d f e] \\n + 2 [b e f c, b f \\\\infty c] \\n \
+ [b e f \\\\infty, a b e f] \\n - [b e f \\\\infty, b f c e] \\n + [b f c e, \
b c \\\\infty f] \\n + [b f c e, b \\\\infty c f] \\n + [b f c e, b \\\\infty \
f e] \\n + [b f c \\\\infty, a b c f] \\n + [b f c \\\\infty, a f c b] \\n + \
[b f c \\\\infty, b d c f] \\n - [b f c \\\\infty, b e c f] \\n - [b f d c, b \
d \\\\infty f] \\n - [b f d e, b d \\\\infty f] \\n - [b f d e, b \\\\infty d \
f] \\n - [b f d e, b \\\\infty f e] \\n + [b f d \\\\infty, a b d f] \\n - [b \
f d \\\\infty, a b f d] \\n - [b f d \\\\infty, a f b d] \\n + [b f d \
\\\\infty, a f d b] \\n + [b f e c, b e \\\\infty f] \\n + [b f e c, b \
\\\\infty e f] \\n + [b f e \\\\infty, a b f e] \\n + [b f e \\\\infty, a f b \
e] \\n - [b f e \\\\infty, b c e f] \\n + [b f e \\\\infty, b d e f] \\n - [b \
f \\\\infty c, b d f c] \\n + [b f \\\\infty c, b e f c] \\n + [b f \\\\infty \
e, b c f e] \\n - [b f \\\\infty e, b d f e] \\n + [b \\\\infty d c, a c d b] \
\\n - 2 [b \\\\infty d c, b d e c] \\n + [b \\\\infty d c, b d f c] \\n - [b \
\\\\infty d e, a e b d] \\n + [b \\\\infty d e, a e d b] \\n - [b \\\\infty d \
e, b e d c] \\n + [b \\\\infty d f, b f d c] \\n + [b \\\\infty f c, b c f e] \
\\n - [b \\\\infty f c, b f e c] \\n - [b \\\\infty f d, a d b f] \\n - [b \\\
\\infty f d, b d f e] \\n + [b \\\\infty f d, b f c d] \\n + [b \\\\infty f \
d, b f e d] \\n - [b \\\\infty f e, a e b f] \\n - [b \\\\infty f e, b f d e] \
) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, 2}( -[a b c \\\\infty, a d \\\
\\infty b] \\n + 2 [a b c \\\\infty, a e b \\\\infty] \\n + [a b c \\\\infty, \
a e \\\\infty b] \\n + [a b c \\\\infty, a f b \\\\infty] \\n - 2 [a b c \
\\\\infty, a f \\\\infty b] \\n + [a b c \\\\infty, b \\\\infty d c] \\n + [a \
b c \\\\infty, b \\\\infty e c] \\n - [a b d \\\\infty, a d c \\\\infty] \\n \
+ [a b d \\\\infty, a d e \\\\infty] \\n - [a b d \\\\infty, a d f \\\\infty] \
\\n + [a b d \\\\infty, a e \\\\infty b] \\n + [a b d \\\\infty, a f \
\\\\infty b] \\n - [a b d \\\\infty, a \\\\infty c d] \\n + [a b d \\\\infty, \
a \\\\infty d e] \\n - [a b d \\\\infty, a \\\\infty d f] \\n - [a b d \
\\\\infty, a \\\\infty e b] \\n + [a b d \\\\infty, a \\\\infty e d] \\n - [a \
b d \\\\infty, a \\\\infty f d] \\n + [a b d \\\\infty, b \\\\infty d e] \\n \
+ [a b d \\\\infty, b \\\\infty e d] \\n + [a b d \\\\infty, b \\\\infty f d] \
\\n - [a b e \\\\infty, a c b \\\\infty] \\n + [a b e \\\\infty, a c \
\\\\infty b] \\n - [a b e \\\\infty, a d b \\\\infty] \\n + [a b e \\\\infty, \
a d \\\\infty b] \\n + [a b e \\\\infty, a f b \\\\infty] \\n - [a b e \
\\\\infty, a \\\\infty d b] \\n - [a b e \\\\infty, a \\\\infty f b] \\n + [a \
b e \\\\infty, b \\\\infty e d] \\n + [a b e \\\\infty, b \\\\infty e f] \\n \
+ [a b f \\\\infty, a c b \\\\infty] \\n - 2 [a b f \\\\infty, a c \\\\infty \
b] \\n + [a b f \\\\infty, a d b \\\\infty] \\n + [a b f \\\\infty, a d \
\\\\infty b] \\n - [a b f \\\\infty, a e \\\\infty b] \\n - [a b f \\\\infty, \
a f c \\\\infty] \\n + [a b f \\\\infty, a f d \\\\infty] \\n - [a b f \
\\\\infty, a f \\\\infty e] \\n - [a b f \\\\infty, a \\\\infty c f] \\n + [a \
b f \\\\infty, a \\\\infty d f] \\n - [a b f \\\\infty, a \\\\infty e b] \\n \
- [a b f \\\\infty, a \\\\infty f c] \\n + [a b f \\\\infty, a \\\\infty f d] \
\\n - [a b f \\\\infty, a \\\\infty f e] \\n - [a b f \\\\infty, b \\\\infty \
e f] \\n + [a b f \\\\infty, b \\\\infty f e] \\n + [a b \\\\infty d, b d c \
\\\\infty] \\n + [a b \\\\infty d, b d e \\\\infty] \\n - [a b \\\\infty d, b \
d f \\\\infty] \\n + [a b \\\\infty d, b d \\\\infty e] \\n + [a b \\\\infty \
d, b \\\\infty c d] \\n - [a b \\\\infty d, b \\\\infty d e] \\n - [a b \
\\\\infty d, b \\\\infty d f] \\n + [a b \\\\infty f, b f c \\\\infty] \\n - \
[a b \\\\infty f, b f d \\\\infty] \\n + 2 [a b \\\\infty f, b f e \\\\infty] \
\\n + [a c b \\\\infty, b c \\\\infty d] \\n + [a c b \\\\infty, b d \
\\\\infty c] \\n + [a c d \\\\infty, a d e \\\\infty] \\n - [a c d \\\\infty, \
a d f \\\\infty] \\n + [a c d \\\\infty, a \\\\infty d e] \\n - [a c d \
\\\\infty, a \\\\infty d f] \\n + [a c d \\\\infty, a \\\\infty e d] \\n - [a \
c d \\\\infty, a \\\\infty f d] \\n - [a c f \\\\infty, a f b \\\\infty] \\n \
- [a c f \\\\infty, a \\\\infty b f] \\n + [a c \\\\infty b, a b e \\\\infty] \
\\n - 2 [a c \\\\infty b, a b f \\\\infty] \\n + [a c \\\\infty b, a b \
\\\\infty e] \\n - [a c \\\\infty b, a b \\\\infty f] \\n + [a c \\\\infty b, \
a \\\\infty e b] \\n - 2 [a c \\\\infty b, a \\\\infty f b] \\n + [a c \
\\\\infty d, b d c \\\\infty] \\n + [a c \\\\infty d, b \\\\infty c d] \\n + \
[a d b \\\\infty, a e \\\\infty d] \\n + [a d b \\\\infty, a f \\\\infty d] \
\\n + [a d b \\\\infty, b c \\\\infty d] \\n - [a d b \\\\infty, b d e \
\\\\infty] \\n - [a d b \\\\infty, b d f \\\\infty] \\n + [a d b \\\\infty, b \
d \\\\infty c] \\n + [a d b \\\\infty, b d \\\\infty e] \\n + 2 [a d b \
\\\\infty, b e \\\\infty d] \\n - [a d c \\\\infty, a b d \\\\infty] \\n + 2 \
[a d c \\\\infty, a e d \\\\infty] \\n + [a d c \\\\infty, a e \\\\infty d] \
\\n - [a d c \\\\infty, a f d \\\\infty] \\n + [a d c \\\\infty, b c \
\\\\infty d] \\n - [a d c \\\\infty, c d e \\\\infty] \\n - [a d c \\\\infty, \
c e \\\\infty d] \\n + [a d e \\\\infty, a b d \\\\infty] \\n + [a d e \
\\\\infty, a c d \\\\infty] \\n - [a d e \\\\infty, a \\\\infty b d] \\n - [a \
d e \\\\infty, b e d \\\\infty] \\n - [a d e \\\\infty, c e d \\\\infty] \\n \
- [a d f \\\\infty, a b d \\\\infty] \\n - [a d f \\\\infty, a c d \\\\infty] \
\\n + 2 [a d f \\\\infty, a f b \\\\infty] \\n + 2 [a d f \\\\infty, a \
\\\\infty b f] \\n - [a d f \\\\infty, b f d \\\\infty] \\n - [a d f \
\\\\infty, d \\\\infty e f] \\n - [a d \\\\infty b, a b c \\\\infty] \\n + [a \
d \\\\infty b, a b e \\\\infty] \\n + [a d \\\\infty b, a b f \\\\infty] \\n \
+ [a d \\\\infty b, a b \\\\infty e] \\n - [a d \\\\infty b, a b \\\\infty f] \
\\n - [a d \\\\infty b, a \\\\infty c b] \\n + [a d \\\\infty b, a \\\\infty \
e b] \\n + [a d \\\\infty b, a \\\\infty f b] \\n + [a d \\\\infty b, b d e \
\\\\infty] \\n + [a d \\\\infty f, d f e \\\\infty] \\n + [a d \\\\infty f, d \
\\\\infty e f] \\n + [a e b \\\\infty, b d \\\\infty e] \\n + [a e b \
\\\\infty, b e \\\\infty d] \\n + 2 [a e d \\\\infty, a d c \\\\infty] \\n - \
[a e d \\\\infty, a d \\\\infty b] \\n - [a e d \\\\infty, a d \\\\infty c] \
\\n + 2 [a e d \\\\infty, a \\\\infty c d] \\n - [a e d \\\\infty, a \
\\\\infty d b] \\n - [a e d \\\\infty, a \\\\infty d c] \\n - [a e d \
\\\\infty, b d e \\\\infty] \\n - [a e f \\\\infty, a f b \\\\infty] \\n - [a \
e f \\\\infty, a f c \\\\infty] \\n + [a e f \\\\infty, a f d \\\\infty] \\n \
- [a e f \\\\infty, a \\\\infty b f] \\n - [a e f \\\\infty, a \\\\infty c f] \
\\n + [a e f \\\\infty, a \\\\infty d f] \\n - [a e f \\\\infty, a \\\\infty \
f c] \\n + [a e f \\\\infty, a \\\\infty f d] \\n - [a e f \\\\infty, b f e \
\\\\infty] \\n + [a e \\\\infty b, a b c \\\\infty] \\n + [a e \\\\infty b, a \
b d \\\\infty] \\n - [a e \\\\infty b, a b f \\\\infty] \\n - 2 [a e \
\\\\infty b, a b \\\\infty c] \\n - [a e \\\\infty b, a \\\\infty b c] \\n - \
[a e \\\\infty b, a \\\\infty b d] \\n + [a e \\\\infty b, a \\\\infty c b] \
\\n + [a e \\\\infty b, a \\\\infty d b] \\n - [a e \\\\infty b, a \\\\infty \
f b] \\n - [a e \\\\infty b, b e \\\\infty d] \\n - [a e \\\\infty b, b e \
\\\\infty f] \\n + [a e \\\\infty d, b d e \\\\infty] \\n + [a e \\\\infty d, \
b \\\\infty e d] \\n - [a f b \\\\infty, a c f \\\\infty] \\n + 2 [a f b \
\\\\infty, a d f \\\\infty] \\n - [a f b \\\\infty, a e f \\\\infty] \\n - [a \
f b \\\\infty, a \\\\infty e f] \\n - [a f c \\\\infty, a b f \\\\infty] \\n \
- [a f c \\\\infty, a e f \\\\infty] \\n - [a f c \\\\infty, c d \\\\infty f] \
\\n + [a f c \\\\infty, c e f \\\\infty] \\n + [a f d \\\\infty, a b f \
\\\\infty] \\n - [a f d \\\\infty, a d c \\\\infty] \\n - [a f d \\\\infty, a \
d \\\\infty b] \\n + [a f d \\\\infty, a e f \\\\infty] \\n - [a f d \
\\\\infty, a \\\\infty c d] \\n - [a f d \\\\infty, a \\\\infty d b] \\n - [a \
f d \\\\infty, a \\\\infty e f] \\n - [a f d \\\\infty, b d f \\\\infty] \\n \
+ [a f d \\\\infty, b d \\\\infty f] \\n + [a f d \\\\infty, d e f \\\\infty] \
\\n - [a f d \\\\infty, d e \\\\infty f] \\n + [a f e \\\\infty, a b \
\\\\infty f] \\n - [a f e \\\\infty, a \\\\infty b f] \\n + [a f e \\\\infty, \
b e f \\\\infty] \\n - [a f e \\\\infty, b \\\\infty e f] \\n + [a f e \
\\\\infty, d e f \\\\infty] \\n - 2 [a f \\\\infty b, a b c \\\\infty] \\n + \
[a f \\\\infty b, a b d \\\\infty] \\n - [a f \\\\infty b, a b \\\\infty c] \
\\n - [a f \\\\infty b, a b \\\\infty e] \\n - [a f \\\\infty b, a \\\\infty \
b d] \\n - [a f \\\\infty b, a \\\\infty b e] \\n - 2 [a f \\\\infty b, a \
\\\\infty c b] \\n + [a f \\\\infty b, a \\\\infty d b] \\n + [a f \\\\infty \
b, b f d \\\\infty] \\n + [a f \\\\infty b, b f e \\\\infty] \\n - [a f \
\\\\infty b, b f \\\\infty e] \\n - [a \\\\infty b d, a d e \\\\infty] \\n + \
[a \\\\infty b d, a e \\\\infty d] \\n + [a \\\\infty b d, a f \\\\infty d] \
\\n - [a \\\\infty b d, b e d \\\\infty] \\n + [a \\\\infty b d, b e \
\\\\infty d] \\n - [a \\\\infty b f, a c f \\\\infty] \\n + 2 [a \\\\infty b \
f, a d f \\\\infty] \\n - [a \\\\infty b f, a e f \\\\infty] \\n - [a \
\\\\infty b f, a f e \\\\infty] \\n - [a \\\\infty b f, b d f \\\\infty] \\n \
+ [a \\\\infty b f, b e f \\\\infty] \\n + [a \\\\infty b f, b e \\\\infty f] \
\\n - [a \\\\infty c b, a d \\\\infty b] \\n + [a \\\\infty c b, a e b \
\\\\infty] \\n + [a \\\\infty c b, a e \\\\infty b] \\n - 2 [a \\\\infty c b, \
a f \\\\infty b] \\n - [a \\\\infty c b, b e \\\\infty c] \\n - [a \\\\infty \
c b, b \\\\infty c d] \\n - [a \\\\infty c b, b \\\\infty c e] \\n + [a \
\\\\infty c b, b \\\\infty d c] \\n + [a \\\\infty c b, b \\\\infty e c] \\n \
- [a \\\\infty c d, a b d \\\\infty] \\n + 2 [a \\\\infty c d, a e d \
\\\\infty] \\n + [a \\\\infty c d, a e \\\\infty d] \\n - [a \\\\infty c d, a \
f d \\\\infty] \\n + [a \\\\infty c d, b c \\\\infty d] \\n - [a \\\\infty c \
f, a b f \\\\infty] \\n + [a \\\\infty c f, a b \\\\infty f] \\n - [a \
\\\\infty c f, a e f \\\\infty] \\n + [a \\\\infty c f, a e \\\\infty f] \\n \
+ [a \\\\infty c f, c e f \\\\infty] \\n - [a \\\\infty d b, a b e \\\\infty] \
\\n + [a \\\\infty d b, a e b \\\\infty] \\n + [a \\\\infty d b, a e \
\\\\infty b] \\n + [a \\\\infty d b, a f b \\\\infty] \\n + [a \\\\infty d b, \
a f \\\\infty b] \\n + [a \\\\infty d b, b e d \\\\infty] \\n - [a \\\\infty \
d b, b e \\\\infty d] \\n - [a \\\\infty d b, b f \\\\infty d] \\n + [a \
\\\\infty d b, b \\\\infty d e] \\n - [a \\\\infty d b, b \\\\infty d f] \\n \
+ [a \\\\infty d b, b \\\\infty e d] \\n + [a \\\\infty d b, b \\\\infty f d] \
\\n + [a \\\\infty d f, a b f \\\\infty] \\n - [a \\\\infty d f, a b \
\\\\infty f] \\n + [a \\\\infty d f, a e f \\\\infty] \\n - [a \\\\infty d f, \
a e \\\\infty f] \\n + [a \\\\infty d f, b d \\\\infty f] \\n + [a \\\\infty \
d f, d e f \\\\infty] \\n - [a \\\\infty e b, a b d \\\\infty] \\n - [a \
\\\\infty e b, a b f \\\\infty] \\n + [a \\\\infty e b, a c \\\\infty b] \\n \
+ [a \\\\infty e b, a d \\\\infty b] \\n + [a \\\\infty e b, a f b \\\\infty] \
\\n - [a \\\\infty e b, b f \\\\infty e] \\n - [a \\\\infty e b, b \\\\infty \
e c] \\n + [a \\\\infty e b, b \\\\infty e f] \\n + [a \\\\infty e d, a b d \
\\\\infty] \\n - [a \\\\infty e d, a b \\\\infty d] \\n + [a \\\\infty e d, a \
c d \\\\infty] \\n - [a \\\\infty e d, a c \\\\infty d] \\n + [a \\\\infty e \
f, a b \\\\infty f] \\n - [a \\\\infty e f, a f b \\\\infty] \\n - [a \
\\\\infty e f, a f d \\\\infty] \\n + [a \\\\infty e f, b e f \\\\infty] \\n \
+ [a \\\\infty e f, d e f \\\\infty] \\n - [a \\\\infty f b, a b e \\\\infty] \
\\n - 2 [a \\\\infty f b, a c \\\\infty b] \\n + [a \\\\infty f b, a d \
\\\\infty b] \\n - [a \\\\infty f b, a e \\\\infty b] \\n - [a \\\\infty f b, \
b \\\\infty f d] \\n - [a \\\\infty f d, a b d \\\\infty] \\n + [a \\\\infty \
f d, a b \\\\infty d] \\n - [a \\\\infty f d, a c d \\\\infty] \\n + [a \
\\\\infty f d, a c \\\\infty d] \\n - [b c d \\\\infty, b d \\\\infty e] \\n \
+ [b c d \\\\infty, b d \\\\infty f] \\n - [b c d \\\\infty, b \\\\infty d e] \
\\n + [b c d \\\\infty, b \\\\infty d f] \\n - [b c f \\\\infty, b f e \
\\\\infty] \\n + [b c f \\\\infty, b \\\\infty f e] \\n - [b c f \\\\infty, c \
\\\\infty d f] \\n + [b c f \\\\infty, c \\\\infty e f] \\n + [b c \\\\infty \
d, a c b \\\\infty] \\n + [b c \\\\infty d, a d b \\\\infty] \\n + [b c \
\\\\infty d, a d c \\\\infty] \\n + [b c \\\\infty d, a \\\\infty c d] \\n + \
[b c \\\\infty d, b f \\\\infty c] \\n - 2 [b c \\\\infty d, b \\\\infty c e] \
\\n - [b c \\\\infty d, b \\\\infty d f] \\n - [b c \\\\infty d, b \\\\infty \
e d] \\n + [b c \\\\infty d, b \\\\infty f d] \\n - [b c \\\\infty d, c d \
\\\\infty e] \\n + [b c \\\\infty d, c d \\\\infty f] \\n - [b c \\\\infty d, \
c \\\\infty d e] \\n + [b c \\\\infty d, c \\\\infty d f] \\n - [b c \
\\\\infty e, b d \\\\infty c] \\n - [b c \\\\infty e, b e \\\\infty d] \\n + \
[b c \\\\infty e, b \\\\infty c d] \\n + [b c \\\\infty e, b \\\\infty c f] \
\\n + [b c \\\\infty e, b \\\\infty e d] \\n + [b c \\\\infty f, b d \
\\\\infty c] \\n + [b c \\\\infty f, b e \\\\infty c] \\n + [b c \\\\infty f, \
b f \\\\infty e] \\n - [b c \\\\infty f, b \\\\infty c d] \\n - [b c \
\\\\infty f, b \\\\infty c e] \\n + [b c \\\\infty f, b \\\\infty e f] \\n - \
[b c \\\\infty f, b \\\\infty f d] \\n - [b c \\\\infty f, b \\\\infty f e] \
\\n + [b d c \\\\infty, a b \\\\infty d] \\n + [b d c \\\\infty, a c \
\\\\infty d] \\n - [b d c \\\\infty, b f \\\\infty d] \\n + [b d c \\\\infty, \
c d f \\\\infty] \\n - 2 [b d c \\\\infty, c e \\\\infty d] \\n + [b d c \
\\\\infty, c f \\\\infty d] \\n - [b d e \\\\infty, a d b \\\\infty] \\n - [b \
d e \\\\infty, a e d \\\\infty] \\n + [b d e \\\\infty, a e \\\\infty d] \\n \
+ [b d e \\\\infty, b c \\\\infty d] \\n - [b d e \\\\infty, c \\\\infty e d] \
\\n - [b d e \\\\infty, d \\\\infty f e] \\n - [b d f \\\\infty, a d b \
\\\\infty] \\n - [b d f \\\\infty, a \\\\infty b f] \\n - [b d f \\\\infty, b \
c \\\\infty d] \\n + [b d f \\\\infty, b f e \\\\infty] \\n - [b d f \
\\\\infty, b \\\\infty f c] \\n - [b d f \\\\infty, b \\\\infty f e] \\n + [b \
d f \\\\infty, c f d \\\\infty] \\n + [b d f \\\\infty, c \\\\infty f d] \\n \
+ [b d \\\\infty c, a c b \\\\infty] \\n + [b d \\\\infty c, a d b \\\\infty] \
\\n - [b d \\\\infty c, b c \\\\infty e] \\n + [b d \\\\infty c, b c \
\\\\infty f] \\n - [b d \\\\infty c, b e \\\\infty d] \\n + [b d \\\\infty c, \
b f \\\\infty d] \\n - 2 [b d \\\\infty c, b \\\\infty d e] \\n - [b d \
\\\\infty c, b \\\\infty e d] \\n + [b d \\\\infty c, b \\\\infty f d] \\n - \
[b d \\\\infty e, a b d \\\\infty] \\n + [b d \\\\infty e, a b \\\\infty d] \
\\n + [b d \\\\infty e, a e b \\\\infty] \\n - [b d \\\\infty e, b e \
\\\\infty c] \\n - [b d \\\\infty e, b f \\\\infty d] \\n - [b d \\\\infty e, \
b \\\\infty d f] \\n + [b d \\\\infty e, b \\\\infty e f] \\n + [b d \
\\\\infty f, a b d \\\\infty] \\n + [b d \\\\infty f, a f d \\\\infty] \\n + \
[b d \\\\infty f, a f \\\\infty d] \\n + [b d \\\\infty f, a \\\\infty d f] \
\\n + [b d \\\\infty f, b f \\\\infty c] \\n + [b d \\\\infty f, b \\\\infty \
d c] \\n + [b d \\\\infty f, b \\\\infty d e] \\n - [b d \\\\infty f, b \
\\\\infty e f] \\n + [b d \\\\infty f, b \\\\infty f e] \\n + [b d \\\\infty \
f, d \\\\infty f e] \\n - [b e d \\\\infty, a d e \\\\infty] \\n - [b e d \
\\\\infty, a d \\\\infty b] \\n - [b e d \\\\infty, a \\\\infty b d] \\n + [b \
e d \\\\infty, b d c \\\\infty] \\n - [b e d \\\\infty, b d f \\\\infty] \\n \
+ [b e d \\\\infty, b \\\\infty d c] \\n - [b e d \\\\infty, b \\\\infty d f] \
\\n - [b e f \\\\infty, a f \\\\infty b] \\n + [b e f \\\\infty, a \\\\infty \
b f] \\n - [b e f \\\\infty, a \\\\infty f b] \\n + [b e f \\\\infty, b f \
\\\\infty c] \\n - [b e f \\\\infty, b f \\\\infty d] \\n + 2 [b e f \
\\\\infty, b \\\\infty f c] \\n - [b e f \\\\infty, b \\\\infty f d] \\n + [b \
e f \\\\infty, c f e \\\\infty] \\n - [b e f \\\\infty, d f e \\\\infty] \\n \
- [b e \\\\infty c, a \\\\infty c b] \\n + [b e \\\\infty c, b c \\\\infty f] \
\\n - [b e \\\\infty c, b d \\\\infty e] \\n + [b e \\\\infty c, b \\\\infty \
c d] \\n + [b e \\\\infty c, b \\\\infty e d] \\n + [b e \\\\infty c, b \
\\\\infty e f] \\n + [b e \\\\infty d, a d b \\\\infty] \\n + [b e \\\\infty \
d, a e b \\\\infty] \\n - [b e \\\\infty d, a e \\\\infty b] \\n - [b e \
\\\\infty d, a \\\\infty d b] \\n - [b e \\\\infty d, b c \\\\infty e] \\n - \
[b e \\\\infty d, b d \\\\infty f] \\n - [b e \\\\infty d, b \\\\infty c d] \
\\n + [b e \\\\infty d, b \\\\infty d c] \\n - [b e \\\\infty d, b \\\\infty \
e f] \\n - [b e \\\\infty d, c d \\\\infty e] \\n - [b e \\\\infty d, c \
\\\\infty d e] \\n - [b e \\\\infty f, a e \\\\infty b] \\n - [b e \\\\infty \
f, a f b \\\\infty] \\n - [b e \\\\infty f, a f \\\\infty e] \\n - [b e \
\\\\infty f, a \\\\infty f e] \\n + [b e \\\\infty f, b f \\\\infty c] \\n - \
[b e \\\\infty f, b f \\\\infty d] \\n - [b e \\\\infty f, b \\\\infty e d] \
\\n + [b e \\\\infty f, c f \\\\infty e] \\n + [b e \\\\infty f, c \\\\infty \
f e] \\n - [b e \\\\infty f, d f \\\\infty e] \\n - [b e \\\\infty f, d \
\\\\infty f e] \\n + [b f c \\\\infty, a b \\\\infty f] \\n - [b f c \
\\\\infty, b e \\\\infty f] \\n - [b f c \\\\infty, b \\\\infty d f] \\n + [b \
f c \\\\infty, b \\\\infty e f] \\n - [b f c \\\\infty, c e \\\\infty f] \\n \
+ [b f c \\\\infty, c f e \\\\infty] \\n - 2 [b f d \\\\infty, a b \\\\infty \
f] \\n - [b f d \\\\infty, a d f \\\\infty] \\n - [b f d \\\\infty, b d c \
\\\\infty] \\n + [b f d \\\\infty, b d \\\\infty c] \\n + [b f d \\\\infty, b \
e \\\\infty f] \\n + [b f d \\\\infty, b \\\\infty d c] \\n + [b f d \
\\\\infty, c d f \\\\infty] \\n + [b f d \\\\infty, d e \\\\infty f] \\n - [b \
f d \\\\infty, d f e \\\\infty] \\n + [b f e \\\\infty, a b \\\\infty f] \\n \
- [b f e \\\\infty, a e f \\\\infty] \\n + [b f e \\\\infty, b \\\\infty c f] \
\\n - [b f e \\\\infty, b \\\\infty d f] \\n - [b f e \\\\infty, d e f \
\\\\infty] \\n + [b f \\\\infty c, b c \\\\infty d] \\n + [b f \\\\infty c, b \
d \\\\infty f] \\n + [b f \\\\infty c, b e \\\\infty f] \\n - [b f \\\\infty \
c, b \\\\infty c d] \\n - [b f \\\\infty c, b \\\\infty c e] \\n - [b f \
\\\\infty c, b \\\\infty f d] \\n - [b f \\\\infty c, b \\\\infty f e] \\n - \
[b f \\\\infty d, a b f \\\\infty] \\n - [b f \\\\infty d, a f b \\\\infty] \
\\n - [b f \\\\infty d, a \\\\infty d b] \\n - [b f \\\\infty d, b d \
\\\\infty e] \\n - [b f \\\\infty d, b e \\\\infty f] \\n + [b f \\\\infty d, \
b \\\\infty c d] \\n + [b f \\\\infty d, b \\\\infty d e] \\n + [b f \
\\\\infty d, b \\\\infty f c] \\n + [b f \\\\infty d, b \\\\infty f e] \\n + \
[b f \\\\infty d, c d \\\\infty f] \\n + [b f \\\\infty d, c \\\\infty d f] \
\\n - [b f \\\\infty e, a b f \\\\infty] \\n - [b f \\\\infty e, a f b \
\\\\infty] \\n - [b f \\\\infty e, a f \\\\infty b] \\n - [b f \\\\infty e, a \
\\\\infty e b] \\n + 2 [b f \\\\infty e, b c \\\\infty f] \\n - [b f \
\\\\infty e, b d \\\\infty f] \\n + [b f \\\\infty e, b \\\\infty c f] \\n - \
[b f \\\\infty e, b \\\\infty d f] \\n - [b f \\\\infty e, b \\\\infty e c] \
\\n - [b f \\\\infty e, b \\\\infty f d] \\n + [b \\\\infty c d, a b \
\\\\infty d] \\n + [b \\\\infty c d, a c \\\\infty d] \\n - [b \\\\infty c d, \
b d e \\\\infty] \\n - [b \\\\infty c d, b e d \\\\infty] \\n - 2 [b \
\\\\infty c d, b e \\\\infty d] \\n - [b \\\\infty c d, c \\\\infty e d] \\n \
+ [b \\\\infty c d, c \\\\infty f d] \\n - [b \\\\infty c e, b c \\\\infty d] \
\\n + [b \\\\infty c e, b e f \\\\infty] \\n + [b \\\\infty c e, b f e \
\\\\infty] \\n + [b \\\\infty c f, b c \\\\infty e] \\n - [b \\\\infty c f, b \
e \\\\infty f] \\n + [b \\\\infty c f, b f e \\\\infty] \\n - [b \\\\infty c \
f, c e \\\\infty f] \\n + [b \\\\infty c f, c \\\\infty e f] \\n + [b \
\\\\infty d c, a b c \\\\infty] \\n + [b \\\\infty d c, a \\\\infty b c] \\n \
+ [b \\\\infty d c, a \\\\infty c b] \\n - [b \\\\infty d c, b c e \\\\infty] \
\\n + [b \\\\infty d c, b c f \\\\infty] \\n - [b \\\\infty d c, b d \
\\\\infty e] \\n + [b \\\\infty d c, b d \\\\infty f] \\n - [b \\\\infty d c, \
b e c \\\\infty] \\n + [b \\\\infty d c, b f c \\\\infty] \\n - [b \\\\infty \
d e, a b \\\\infty d] \\n - [b \\\\infty d e, a b \\\\infty e] \\n - [b \
\\\\infty d e, a \\\\infty b e] \\n + [b \\\\infty d e, a \\\\infty d b] \\n \
- [b \\\\infty d e, b c e \\\\infty] \\n + [b \\\\infty d e, b d c \\\\infty] \
\\n - [b \\\\infty d e, b d \\\\infty c] \\n - [b \\\\infty d e, b e c \
\\\\infty] \\n - [b \\\\infty d f, a b \\\\infty d] \\n + [b \\\\infty d f, b \
c f \\\\infty] \\n - [b \\\\infty d f, b d c \\\\infty] \\n + [b \\\\infty d \
f, b d \\\\infty c] \\n - [b \\\\infty d f, b e d \\\\infty] \\n + [b \
\\\\infty d f, b e \\\\infty f] \\n - [b \\\\infty d f, b f e \\\\infty] \\n \
+ [b \\\\infty d f, c d f \\\\infty] \\n + [b \\\\infty d f, d e \\\\infty f] \
\\n - [b \\\\infty d f, d \\\\infty e f] \\n + [b \\\\infty e c, a b c \
\\\\infty] \\n + [b \\\\infty e c, a \\\\infty b c] \\n + [b \\\\infty e c, a \
\\\\infty c b] \\n - [b \\\\infty e c, a \\\\infty e b] \\n + [b \\\\infty e \
c, b c d \\\\infty] \\n + [b \\\\infty e c, b c f \\\\infty] \\n + [b \
\\\\infty e c, b e \\\\infty f] \\n + [b \\\\infty e c, b f c \\\\infty] \\n \
+ [b \\\\infty e d, a b d \\\\infty] \\n - [b \\\\infty e d, a b \\\\infty d] \
\\n + [b \\\\infty e d, a e \\\\infty d] \\n + [b \\\\infty e d, a \\\\infty \
d b] \\n - [b \\\\infty e d, a \\\\infty e b] \\n + [b \\\\infty e d, b d c \
\\\\infty] \\n - [b \\\\infty e d, b d f \\\\infty] \\n - [b \\\\infty e d, b \
e \\\\infty f] \\n - [b \\\\infty e d, b f d \\\\infty] \\n - [b \\\\infty e \
d, c d e \\\\infty] \\n - [b \\\\infty e f, a b f \\\\infty] \\n - [b \
\\\\infty e f, a b \\\\infty f] \\n - [b \\\\infty e f, a f e \\\\infty] \\n \
- [b \\\\infty e f, a \\\\infty b f] \\n + [b \\\\infty e f, b c f \\\\infty] \
\\n + [b \\\\infty e f, b c \\\\infty f] \\n - [b \\\\infty e f, b d f \
\\\\infty] \\n - [b \\\\infty e f, b d \\\\infty f] \\n + [b \\\\infty e f, b \
e \\\\infty c] \\n - [b \\\\infty e f, b e \\\\infty d] \\n + 2 [b \\\\infty \
e f, b f c \\\\infty] \\n - [b \\\\infty e f, b f d \\\\infty] \\n - [b \
\\\\infty e f, c e f \\\\infty] \\n - [b \\\\infty f c, b d f \\\\infty] \\n \
+ [b \\\\infty f c, b e f \\\\infty] \\n - [b \\\\infty f c, b f e \\\\infty] \
\\n + [b \\\\infty f c, b f \\\\infty d] \\n + [b \\\\infty f d, a b d \
\\\\infty] \\n + [b \\\\infty f d, a \\\\infty b d] \\n + [b \\\\infty f d, a \
\\\\infty d b] \\n - [b \\\\infty f d, a \\\\infty f b] \\n + [b \\\\infty f \
d, b c d \\\\infty] \\n + [b \\\\infty f d, b d c \\\\infty] \\n + [b \
\\\\infty f d, b d e \\\\infty] \\n + [b \\\\infty f d, b f e \\\\infty] \\n \
- [b \\\\infty f d, b f \\\\infty e] \\n + [b \\\\infty f d, c d f \\\\infty] \
\\n - [b \\\\infty f e, a b \\\\infty e] \\n - [b \\\\infty f e, a \\\\infty \
b e] \\n - [b \\\\infty f e, a \\\\infty f b] \\n + [b \\\\infty f e, b c f \
\\\\infty] \\n - [b \\\\infty f e, b d e \\\\infty] \\n - [b \\\\infty f e, b \
d f \\\\infty] \\n - [c d e \\\\infty, a d c \\\\infty] \\n + [c d e \
\\\\infty, b c d \\\\infty] \\n + [c d e \\\\infty, b e d \\\\infty] \\n - [c \
d e \\\\infty, b \\\\infty e d] \\n + [c d e \\\\infty, d \\\\infty f e] \\n \
+ [c d f \\\\infty, a f \\\\infty c] \\n - [c d f \\\\infty, b c d \\\\infty] \
\\n + [c d f \\\\infty, b d c \\\\infty] \\n - [c d f \\\\infty, b f d \
\\\\infty] \\n + [c d f \\\\infty, b \\\\infty f d] \\n - [c d f \\\\infty, c \
\\\\infty e d] \\n - [c d \\\\infty f, b f \\\\infty d] \\n - [c d \\\\infty \
f, b \\\\infty f d] \\n - [c e d \\\\infty, a d e \\\\infty] \\n + [c e d \
\\\\infty, a d \\\\infty c] \\n + [c e d \\\\infty, b d \\\\infty c] \\n + [c \
e f \\\\infty, a f c \\\\infty] \\n + [c e f \\\\infty, a \\\\infty c f] \\n \
+ [c e f \\\\infty, b f e \\\\infty] \\n + [c e f \\\\infty, b f \\\\infty c] \
\\n + [c e f \\\\infty, b \\\\infty f c] \\n - [c e \\\\infty d, b d c \
\\\\infty] \\n + [c e \\\\infty f, b f \\\\infty e] \\n + [c e \\\\infty f, b \
\\\\infty f e] \\n + [c f d \\\\infty, b d f \\\\infty] \\n - [c f d \
\\\\infty, d e \\\\infty f] \\n + [c f e \\\\infty, b f c \\\\infty] \\n + [c \
f \\\\infty d, b d c \\\\infty] \\n - [c \\\\infty d f, b c f \\\\infty] \\n \
+ [c \\\\infty e d, b c d \\\\infty] \\n - [c \\\\infty e d, b d e \\\\infty] \
\\n + [c \\\\infty e d, b e d \\\\infty] \\n - [c \\\\infty e d, b \\\\infty \
c d] \\n - [c \\\\infty e d, c d f \\\\infty] \\n + [c \\\\infty e d, d \
\\\\infty f e] \\n + [c \\\\infty e f, b c f \\\\infty] \\n - [c \\\\infty e \
f, b e f \\\\infty] \\n + [c \\\\infty e f, b \\\\infty c f] \\n - [c \
\\\\infty f d, b c d \\\\infty] \\n + [c \\\\infty f d, b d f \\\\infty] \\n \
- [c \\\\infty f d, b f d \\\\infty] \\n + [c \\\\infty f d, b \\\\infty c d] \
\\n + [d e f \\\\infty, a f d \\\\infty] \\n + [d e f \\\\infty, a f \
\\\\infty d] \\n + [d e f \\\\infty, a \\\\infty d f] \\n - [d e f \\\\infty, \
b f e \\\\infty] \\n - [d e f \\\\infty, b f \\\\infty d] \\n - [d e f \
\\\\infty, b \\\\infty f d] \\n - [d e \\\\infty f, a f \\\\infty e] \\n - [d \
e \\\\infty f, a \\\\infty f e] \\n - [d e \\\\infty f, c f d \\\\infty] \\n \
+ [d f e \\\\infty, a d \\\\infty f] \\n - [d f e \\\\infty, b f d \\\\infty] \
\\n - [d \\\\infty e f, a d f \\\\infty] \\n + [d \\\\infty e f, a d \
\\\\infty f] \\n - [d \\\\infty e f, b d f \\\\infty] \\n + [d \\\\infty e f, \
b d \\\\infty e] \\n + [d \\\\infty e f, b e f \\\\infty] \\n - [d \\\\infty \
e f, b \\\\infty d f] \\n - [d \\\\infty e f, c d \\\\infty e] \\n - [d \
\\\\infty e f, c \\\\infty d e] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} \
I_{3, 2}( [a b c d, a d f e] \\n - [a b c d, a f b e] \\n + [a b c d, a f d \
e] \\n + [a b c f, b c e d] \\n + [a b c f, b f e d] \\n + [a b e f, a d b c] \
\\n - [a b e f, b c e d] \\n + [a b f c, b c d e] \\n + [a b f c, b e d c] \
\\n - [a b f c, b e d f] \\n + [a b f e, a d c b] \\n - [a b f e, b c d e] \
\\n - [a b f e, b e d c] \\n - [a c b d, b d f e] \\n - [a c f b, b f d e] \
\\n + [a d b c, a b e f] \\n + [a d b c, a f e b] \\n - [a d b c, b e f d] \
\\n + [a d c b, a b f e] \\n + [a d c b, b d e f] \\n - [a d f c, b d f e] \
\\n - [a d f c, b f d e] \\n + [a d f e, a b c d] \\n - [a f b e, a b c d] \
\\n - [a f c b, b e c d] \\n + [a f c b, c d f e] \\n + [a f c b, c f d e] \
\\n + [a f d e, a b c d] \\n + [a f e b, a d b c] \\n - [a f e b, b c e d] \
\\n + [b c d e, a b f c] \\n - [b c d e, a b f e] \\n + [b c e d, a b c f] \
\\n - [b c e d, a b e f] \\n - [b c e d, a f e b] \\n + [b d e f, a c d b] \
\\n + [b d e f, a d c b] \\n - [b d f e, a d f c] \\n - [b e c d, a f c b] \
\\n + [b e d c, a b f c] \\n - [b e d c, a b f e] \\n - [b e d f, a b f c] \
\\n - [b e f d, a d b c] \\n - [b f d e, a d f c] \\n + [b f e d, a b c f] \
\\n + [b f e d, a c b f] \\n + [c d f e, a f c b] \\n + [c f d e, a f c b] ) \
+ {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, 2}( -[a b c d, a f \\\\infty b] \
\\n - [a b c d, a \\\\infty e b] \\n - [a b c d, b c e \\\\infty] \\n - [a b \
c d, b c \\\\infty e] \\n - [a b c d, b d e \\\\infty] \\n + [a b c d, b d f \
\\\\infty] \\n - [a b c d, b d \\\\infty e] \\n + [a b c d, b \\\\infty f d] \
\\n + [a b c e, a f \\\\infty b] \\n + [a b c e, a \\\\infty f b] \\n + [a b \
c e, b d \\\\infty c] \\n - [a b c e, b e d \\\\infty] \\n - [a b c e, b e f \
\\\\infty] \\n + [a b c e, b \\\\infty d c] \\n - [a b c e, b \\\\infty d e] \
\\n - [a b c e, b \\\\infty f e] \\n - [a b c f, a e b \\\\infty] \\n + [a b \
c f, a e f \\\\infty] \\n + [a b c f, a f e \\\\infty] \\n - [a b c f, a \
\\\\infty b e] \\n - [a b c f, b c d \\\\infty] \\n + [a b c f, b c e \
\\\\infty] \\n - [a b c f, b c \\\\infty d] \\n + [a b c f, b e c \\\\infty] \
\\n - [a b c f, b e \\\\infty c] \\n + [a b c f, b f e \\\\infty] \\n - [a b \
c f, b f \\\\infty d] \\n - [a b c f, b \\\\infty d c] \\n + [a b c f, b \
\\\\infty d f] \\n - [a b c \\\\infty, a d e b] \\n + [a b c \\\\infty, a d f \
b] \\n - [a b c \\\\infty, b c d e] \\n - [a b c \\\\infty, b c e d] \\n - [a \
b c \\\\infty, b d c e] \\n + [a b c \\\\infty, b d f c] \\n - [a b c \
\\\\infty, b e c d] \\n - [a b c \\\\infty, b e f c] \\n + [a b d c, a d e \\\
\\infty] \\n - [a b d c, a d f \\\\infty] \\n - [a b d c, a \\\\infty e b] \
\\n + [a b d c, a \\\\infty f b] \\n + [a b d c, b e \\\\infty d] \\n - [a b \
d c, b f \\\\infty d] \\n + [a b d e, a d c \\\\infty] \\n - [a b d e, a \
\\\\infty c b] \\n + [a b d e, b c \\\\infty d] \\n - [a b d f, a d c \
\\\\infty] \\n + [a b d f, a e b \\\\infty] \\n - [a b d f, a e f \\\\infty] \
\\n - [a b d f, a f e \\\\infty] \\n + [a b d f, a \\\\infty b e] \\n + [a b \
d f, a \\\\infty c b] \\n - [a b d f, b c \\\\infty d] \\n - [a b d f, b d \\\
\\infty e] \\n - [a b d f, b e d \\\\infty] \\n - [a b d f, b f \\\\infty e] \
\\n - [a b d \\\\infty, b d e f] \\n - [a b d \\\\infty, b d f e] \\n - [a b \
d \\\\infty, b e d f] \\n - [a b d \\\\infty, b f d e] \\n + [a b e c, a f \\\
\\infty b] \\n + [a b e c, a \\\\infty f b] \\n + [a b e c, b c d \\\\infty] \
\\n - [a b e c, b d \\\\infty c] \\n - [a b e c, b f \\\\infty e] \\n - [a b \
e c, b \\\\infty f e] \\n + [a b e d, a c b \\\\infty] \\n - [a b e d, a c d \
\\\\infty] \\n - [a b e d, a d c \\\\infty] \\n - [a b e d, a f \\\\infty b] \
\\n - [a b e d, a \\\\infty b c] \\n - [a b e d, a \\\\infty f b] \\n + [a b \
e d, b c e \\\\infty] \\n - [a b e d, b c \\\\infty d] \\n + [a b e d, b c \\\
\\infty e] \\n + [a b e d, b f \\\\infty e] \\n + [a b e d, b \\\\infty f e] \
\\n + [a b e f, a \\\\infty c b] \\n - [a b e f, a \\\\infty d b] \\n - [a b \
e f, b c \\\\infty e] \\n + [a b e f, b d \\\\infty e] \\n + [a b e \
\\\\infty, a f c b] \\n - [a b e \\\\infty, a f d b] \\n + [a b e \\\\infty, \
b c d e] \\n - [a b e \\\\infty, b c f e] \\n + [a b e \\\\infty, b d c e] \
\\n + [a b e \\\\infty, b d f e] \\n - [a b f c, b d \\\\infty f] \\n - [a b \
f d, a c b \\\\infty] \\n + [a b f d, a c d \\\\infty] \\n + [a b f d, a d c \
\\\\infty] \\n + [a b f d, a \\\\infty c b] \\n - [a b f d, b e \\\\infty d] \
\\n + 2 [a b f d, b e \\\\infty f] \\n + 2 [a b f d, b \\\\infty e f] \\n - \
[a b f d, d \\\\infty e f] \\n - [a b f e, a d \\\\infty b] \\n - [a b f e, a \
f c \\\\infty] \\n + [a b f e, a f d \\\\infty] \\n - [a b f e, a \\\\infty d \
b] \\n - [a b f e, b d \\\\infty e] \\n + 2 [a b f e, b e d \\\\infty] \\n + \
[a b f e, b \\\\infty d e] \\n + [a b f \\\\infty, b d e f] \\n + 2 [a b f \\\
\\infty, b e d f] \\n + [a b \\\\infty c, b c f d] \\n - [a b \\\\infty c, b \
c f e] \\n - [a b \\\\infty d, a d f e] \\n + 2 [a b \\\\infty d, a f b e] \
\\n - [a b \\\\infty d, a f d e] \\n - [a b \\\\infty d, b d e f] \\n - [a b \
\\\\infty e, b e f c] \\n + [a b \\\\infty e, b e f d] \\n + [a b \\\\infty \
f, a c b d] \\n - [a b \\\\infty f, a c b e] \\n - [a b \\\\infty f, a c f d] \
\\n + [a b \\\\infty f, a c f e] \\n - [a b \\\\infty f, a d b c] \\n - [a b \
\\\\infty f, a e b c] \\n + [a b \\\\infty f, a e f c] \\n - [a b \\\\infty \
f, a e f d] \\n - [a b \\\\infty f, a f c d] \\n + [a b \\\\infty f, a f c e] \
\\n + [a b \\\\infty f, a f e c] \\n - [a b \\\\infty f, a f e d] \\n + [a c \
b d, a b \\\\infty f] \\n - [a c b d, a \\\\infty e b] \\n - [a c b e, a b \\\
\\infty f] \\n + [a c b e, a \\\\infty f b] \\n - [a c b f, b f e \\\\infty] \
\\n + [a c b \\\\infty, a b e d] \\n - [a c b \\\\infty, a b f d] \\n + [a c \
d b, a d e \\\\infty] \\n - [a c d b, a d f \\\\infty] \\n + [a c d b, b d e \
\\\\infty] \\n + [a c d b, b d \\\\infty e] \\n - [a c d \\\\infty, a b e d] \
\\n + [a c d \\\\infty, a b f d] \\n + [a c f b, b f d \\\\infty] \\n + [a c \
f b, b f \\\\infty d] \\n - [a c f b, b f \\\\infty e] \\n - [a c f d, a b \\\
\\infty f] \\n + [a c f d, a f b \\\\infty] \\n + [a c f e, a b \\\\infty f] \
\\n - [a c f e, a f b \\\\infty] \\n - [a d b c, a b \\\\infty f] \\n - [a d \
b c, a f \\\\infty b] \\n - [a d b c, a \\\\infty e b] \\n - [a d b c, a \
\\\\infty e d] \\n + [a d b c, a \\\\infty f b] \\n + [a d b c, a \\\\infty f \
d] \\n + [a d b c, b e \\\\infty d] \\n + [a d b c, b \\\\infty e d] \\n - [a \
d b e, a \\\\infty c b] \\n - [a d b e, a \\\\infty c d] \\n + [a d b e, b \\\
\\infty c d] \\n + [a d b f, a \\\\infty c b] \\n + [a d b f, a \\\\infty c \
d] \\n + [a d b f, b f e \\\\infty] \\n - [a d b f, b \\\\infty c d] \\n + [a \
d b \\\\infty, a f d e] \\n - [a d b \\\\infty, b f d e] \\n - [a d c b, a \\\
\\infty e d] \\n + [a d c b, a \\\\infty f d] \\n + [a d c b, b d e \
\\\\infty] \\n - [a d c b, b d f \\\\infty] \\n + [a d c b, b e c \\\\infty] \
\\n + [a d c b, b \\\\infty c e] \\n + [a d c b, b \\\\infty e d] \\n - [a d \
c b, b \\\\infty f d] \\n - [a d c b, c d e \\\\infty] \\n - [a d c b, c d \\\
\\infty e] \\n - [a d c b, c e d \\\\infty] \\n - [a d c b, c \\\\infty d e] \
\\n + [a d c e, b c d \\\\infty] \\n + [a d c e, b d c \\\\infty] \\n - [a d \
c e, b d e \\\\infty] \\n - [a d c e, b \\\\infty e d] \\n - [a d c f, b c d \
\\\\infty] \\n - [a d c f, b d c \\\\infty] \\n + [a d c f, b d f \\\\infty] \
\\n + [a d c f, b \\\\infty f d] \\n + [a d c \\\\infty, a b d e] \\n - [a d \
c \\\\infty, a b d f] \\n - [a d c \\\\infty, a b e d] \\n + [a d c \
\\\\infty, a b f d] \\n + [a d c \\\\infty, a e d b] \\n - [a d c \\\\infty, \
a f d b] \\n + [a d c \\\\infty, a f d e] \\n - [a d c \\\\infty, b d e c] \
\\n - [a d c \\\\infty, b e d c] \\n - [a d e b, a b c \\\\infty] \\n - [a d \
e b, a \\\\infty b c] \\n + [a d e b, b c e \\\\infty] \\n + [a d e b, b d c \
\\\\infty] \\n - [a d e b, b d \\\\infty c] \\n + [a d e b, c d e \\\\infty] \
\\n - [a d e c, b c d \\\\infty] \\n + [a d e c, b \\\\infty c d] \\n + [a d \
e \\\\infty, a b d c] \\n + [a d e \\\\infty, a c d b] \\n + [a d e \
\\\\infty, b d e c] \\n + [a d e \\\\infty, b e d c] \\n + [a d f b, a b c \\\
\\infty] \\n + [a d f b, a \\\\infty c d] \\n - [a d f b, b d c \\\\infty] \
\\n + [a d f b, b d \\\\infty c] \\n + [a d f b, b f e \\\\infty] \\n - [a d \
f b, b \\\\infty c d] \\n + [a d f b, d e \\\\infty f] \\n + [a d f b, d \
\\\\infty e f] \\n - [a d f c, a f e \\\\infty] \\n - [a d f c, a \\\\infty e \
f] \\n + [a d f c, b d c \\\\infty] \\n + [a d f c, b \\\\infty c d] \\n - [a \
d f c, c d e \\\\infty] \\n - [a d f c, c \\\\infty e d] \\n + [a d f c, d e \
\\\\infty f] \\n + [a d f c, d \\\\infty e f] \\n - [a d f e, a b \\\\infty \
d] \\n - [a d f e, a \\\\infty c d] \\n - [a d f e, b e d \\\\infty] \\n + [a \
d f e, b \\\\infty e d] \\n + [a d f e, c d e \\\\infty] \\n + [a d f e, c \\\
\\infty e d] \\n - [a d f \\\\infty, a b d c] \\n - [a d f \\\\infty, a c d \
b] \\n + 2 [a d f \\\\infty, b f d e] \\n - [a d \\\\infty b, a b f e] \\n + \
[a d \\\\infty b, a f b e] \\n - [a d \\\\infty b, b d e f] \\n - [a e b c, a \
b \\\\infty f] \\n + [a e b c, a \\\\infty f b] \\n - [a e b c, b d \\\\infty \
c] \\n + [a e b c, b d \\\\infty e] \\n - [a e b c, b \\\\infty d c] \\n + [a \
e b c, b \\\\infty d e] \\n - [a e b d, a f \\\\infty b] \\n - [a e b d, a \\\
\\infty f b] \\n - [a e b d, b c \\\\infty d] \\n + [a e b d, b d c \
\\\\infty] \\n - [a e b d, b d \\\\infty c] \\n + [a e b d, b f \\\\infty e] \
\\n - [a e b d, b \\\\infty d c] \\n + [a e b d, b \\\\infty f e] \\n + [a e \
b f, a \\\\infty c b] \\n - [a e b f, a \\\\infty d b] \\n - [a e b \
\\\\infty, a b c f] \\n + [a e b \\\\infty, a b d f] \\n + [a e d b, a d c \\\
\\infty] \\n + [a e d b, a \\\\infty c d] \\n - [a e d b, b \\\\infty c d] \
\\n - [a e d c, b c d \\\\infty] \\n - [a e d c, b d c \\\\infty] \\n + [a e \
d c, b d e \\\\infty] \\n + [a e d c, b e d \\\\infty] \\n - [a e f b, a f c \
\\\\infty] \\n + [a e f b, a f d \\\\infty] \\n + [a e f c, a b \\\\infty f] \
\\n - [a e f c, a f b \\\\infty] \\n - [a e f d, a b \\\\infty f] \\n - [a e \
f d, a \\\\infty b f] \\n + [a e f d, b e f \\\\infty] \\n + [a e f d, b f e \
\\\\infty] \\n + [a e f \\\\infty, a b c f] \\n - [a e f \\\\infty, a b d f] \
\\n - [a f b c, b \\\\infty e f] \\n + [a f b c, c f e \\\\infty] \\n + [a f \
b c, c \\\\infty e f] \\n + [a f b d, a \\\\infty c b] \\n - [a f b d, b d c \
\\\\infty] \\n - [a f b d, b d e \\\\infty] \\n - [a f b d, b d \\\\infty e] \
\\n - [a f b d, b e d \\\\infty] \\n - [a f b d, b e \\\\infty d] \\n + [a f \
b d, b e \\\\infty f] \\n - [a f b d, b \\\\infty d e] \\n + [a f b d, b \
\\\\infty e f] \\n - [a f b d, d \\\\infty e f] \\n + 2 [a f b e, a b \
\\\\infty d] \\n + [a f b e, a d \\\\infty b] \\n + [a f b e, a \\\\infty c \
f] \\n - [a f b e, a \\\\infty d b] \\n - [a f b e, a \\\\infty d f] \\n - [a \
f b e, b d \\\\infty e] \\n - [a f b e, b \\\\infty d e] \\n - [a f b e, c f \
e \\\\infty] \\n - [a f b e, c \\\\infty e f] \\n + [a f b e, d f e \
\\\\infty] \\n + [a f b e, d \\\\infty e f] \\n + [a f b \\\\infty, a c f d] \
\\n - [a f b \\\\infty, a c f e] \\n - [a f b \\\\infty, a e f c] \\n + 2 [a \
f b \\\\infty, b e d f] \\n + [a f b \\\\infty, b e f d] \\n + [a f c b, a b \
e \\\\infty] \\n - [a f c b, a \\\\infty b e] \\n + [a f c b, b d c \
\\\\infty] \\n - [a f c b, b f d \\\\infty] \\n + [a f c b, b f e \\\\infty] \
\\n + [a f c b, b f \\\\infty e] \\n + [a f c b, b \\\\infty c d] \\n - [a f \
c b, b \\\\infty d f] \\n + [a f c b, b \\\\infty e f] \\n - [a f c b, c d f \
\\\\infty] \\n - [a f c b, c f d \\\\infty] \\n - [a f c b, c f \\\\infty d] \
\\n + [a f c b, c f \\\\infty e] \\n + [a f c b, c \\\\infty d f] \\n - [a f \
c b, c \\\\infty e f] \\n - [a f c b, c \\\\infty f d] \\n + [a f c b, c \
\\\\infty f e] \\n - [a f c d, a b \\\\infty f] \\n - [a f c d, a \\\\infty b \
f] \\n + [a f c d, b f d \\\\infty] \\n + [a f c d, b \\\\infty d f] \\n + [a \
f c e, a b \\\\infty f] \\n + [a f c e, a \\\\infty b f] \\n - [a f c e, b f \
e \\\\infty] \\n - [a f c e, b \\\\infty e f] \\n - [a f c \\\\infty, a b f \
e] \\n - [a f c \\\\infty, a e f b] \\n + [a f c \\\\infty, b c f d] \\n - [a \
f c \\\\infty, b c f e] \\n - [a f c \\\\infty, c f d e] \\n - [a f d b, a b \
e \\\\infty] \\n - [a f d b, a d c \\\\infty] \\n + [a f d b, a \\\\infty b \
e] \\n - [a f d b, b e d \\\\infty] \\n - [a f d b, b f \\\\infty e] \\n + [a \
f d b, b \\\\infty d e] \\n - [a f d b, d e f \\\\infty] \\n - [a f d b, d f \
e \\\\infty] \\n - [a f d e, a b \\\\infty d] \\n + [a f d e, a d b \
\\\\infty] \\n + [a f d e, a d c \\\\infty] \\n + [a f d e, a \\\\infty b d] \
\\n - [a f d e, b d e \\\\infty] \\n - [a f d e, b e d \\\\infty] \\n + [a f \
d \\\\infty, a b f e] \\n + [a f d \\\\infty, a e f b] \\n - [a f d \
\\\\infty, b e d f] \\n - [a f d \\\\infty, b e f d] \\n + [a f d \\\\infty, \
b f d e] \\n + [a f e b, a \\\\infty c f] \\n - [a f e b, a \\\\infty d f] \
\\n - [a f e b, c f e \\\\infty] \\n + [a f e b, d f e \\\\infty] \\n + [a f \
e c, a b \\\\infty f] \\n + [a f e c, a \\\\infty b f] \\n - [a f e c, b e f \
\\\\infty] \\n - [a f e c, b f e \\\\infty] \\n - [a f e d, a b \\\\infty f] \
\\n - [a f e d, a \\\\infty b f] \\n + [a f e d, b e f \\\\infty] \\n + [a f \
e d, b f e \\\\infty] \\n + [a f e \\\\infty, a b c f] \\n - [a f e \
\\\\infty, a b d f] \\n - [a f e \\\\infty, a d f c] \\n - [a f e \\\\infty, \
b e f c] \\n + [a f e \\\\infty, b e f d] \\n + [a f e \\\\infty, c f d e] \
\\n - [a f \\\\infty b, a b c d] \\n + [a f \\\\infty b, a b c e] \\n + [a f \
\\\\infty b, a b e c] \\n - [a f \\\\infty b, a b e d] \\n - [a f \\\\infty \
b, a d b c] \\n - [a f \\\\infty b, a e b d] \\n + [a f \\\\infty b, b f c e] \
\\n - [a f \\\\infty b, b f d c] \\n - [a f \\\\infty b, b f d e] \\n + [a f \
\\\\infty b, b f e c] \\n - [a f \\\\infty c, b c f d] \\n + [a f \\\\infty \
c, b c f e] \\n + [a f \\\\infty e, b e f c] \\n - [a f \\\\infty e, b e f d] \
\\n - [a \\\\infty b c, a b e d] \\n - [a \\\\infty b c, a d e b] \\n - [a \\\
\\infty b c, b d f c] \\n + [a \\\\infty b c, b e f c] \\n + [a \\\\infty b \
d, a f d e] \\n + [a \\\\infty b d, b d f e] \\n - [a \\\\infty b d, b f d e] \
\\n - [a \\\\infty b e, a b c f] \\n + [a \\\\infty b e, a b d f] \\n - [a \\\
\\infty b e, a f c b] \\n + [a \\\\infty b e, a f d b] \\n + [a \\\\infty b \
e, b c f e] \\n - [a \\\\infty b e, b d f e] \\n - [a \\\\infty b f, a e f d] \
\\n - [a \\\\infty b f, a f c d] \\n + [a \\\\infty b f, a f c e] \\n + [a \\\
\\infty b f, a f e c] \\n - [a \\\\infty b f, a f e d] \\n + [a \\\\infty b \
f, b c f e] \\n - [a \\\\infty b f, b d f c] \\n - [a \\\\infty b f, b d f e] \
\\n + [a \\\\infty b f, b e f c] \\n + [a \\\\infty b f, b e f d] \\n + [a \\\
\\infty b f, b f c d] \\n - [a \\\\infty b f, b f d c] \\n - [a \\\\infty b \
f, b f d e] \\n + [a \\\\infty b f, b f e d] \\n - [a \\\\infty c b, a b d e] \
\\n + [a \\\\infty c b, a b d f] \\n + [a \\\\infty c b, a b e f] \\n + [a \\\
\\infty c b, a b f d] \\n - [a \\\\infty c b, a d b e] \\n + [a \\\\infty c \
b, a d b f] \\n + [a \\\\infty c b, a e b f] \\n + [a \\\\infty c b, a f b d] \
\\n - [a \\\\infty c d, a d b e] \\n + [a \\\\infty c d, a d b f] \\n + [a \\\
\\infty c d, a d f b] \\n - [a \\\\infty c d, a d f e] \\n + [a \\\\infty c \
d, a e d b] \\n + [a \\\\infty c f, a f b e] \\n + [a \\\\infty c f, a f e b] \
\\n + [a \\\\infty c f, c d f e] \\n - [a \\\\infty d b, a b e f] \\n - [a \\\
\\infty d b, a b f e] \\n - [a \\\\infty d b, a e b f] \\n - [a \\\\infty d \
b, a f b e] \\n + [a \\\\infty d b, b d f e] \\n - [a \\\\infty d f, a f b e] \
\\n - [a \\\\infty d f, a f e b] \\n + [a \\\\infty d f, b d e f] \\n + [a \\\
\\infty d f, b f e d] \\n - [a \\\\infty e b, a b c d] \\n - [a \\\\infty e \
b, a b d c] \\n - [a \\\\infty e b, a c b d] \\n - [a \\\\infty e b, a d b c] \
\\n - [a \\\\infty e d, a d b c] \\n - [a \\\\infty e d, a d c b] \\n - [a \\\
\\infty e f, a d f c] \\n + [a \\\\infty e f, c f d e] \\n + [a \\\\infty f \
b, a b c e] \\n + [a \\\\infty f b, a b d c] \\n + [a \\\\infty f b, a b e c] \
\\n - [a \\\\infty f b, a b e d] \\n + [a \\\\infty f b, a c b e] \\n + [a \\\
\\infty f b, a d b c] \\n + [a \\\\infty f b, a e b c] \\n - [a \\\\infty f \
b, a e b d] \\n - [a \\\\infty f c, b c f d] \\n + [a \\\\infty f c, b c f e] \
\\n + [a \\\\infty f d, a d b c] \\n + [a \\\\infty f d, a d c b] \\n + [a \\\
\\infty f e, b e f c] \\n - [a \\\\infty f e, b e f d] \\n - [b c d e, a b c \
\\\\infty] \\n + [b c d e, a b e \\\\infty] \\n - [b c d \\\\infty, a b c f] \
\\n + [b c d \\\\infty, a b e c] \\n + [b c d \\\\infty, a d c e] \\n - [b c \
d \\\\infty, a d c f] \\n - [b c d \\\\infty, a d e c] \\n - [b c d \
\\\\infty, a e d c] \\n - [b c e d, a b c \\\\infty] \\n - [b c e \\\\infty, \
a b c d] \\n + [b c e \\\\infty, a b c f] \\n + [b c e \\\\infty, a b e d] \
\\n + [b c e \\\\infty, a d e b] \\n + [b c f d, a b \\\\infty c] \\n + [b c \
f d, a f c \\\\infty] \\n - [b c f d, a f \\\\infty c] \\n - [b c f d, a \
\\\\infty f c] \\n - [b c f e, a b e \\\\infty] \\n - [b c f e, a b \\\\infty \
c] \\n - [b c f e, a f c \\\\infty] \\n + [b c f e, a f \\\\infty c] \\n + [b \
c f e, a \\\\infty b e] \\n + [b c f e, a \\\\infty b f] \\n + [b c f e, a \\\
\\infty f c] \\n - [b c \\\\infty d, a b c f] \\n + [b c \\\\infty d, a b d \
e] \\n - [b c \\\\infty d, a b d f] \\n - [b c \\\\infty d, a b e d] \\n - [b \
c \\\\infty d, a e b d] \\n - [b c \\\\infty e, a b c d] \\n + [b c \\\\infty \
e, a b e d] \\n - [b c \\\\infty e, a b e f] \\n - [b d c e, a b c \\\\infty] \
\\n + [b d c e, a b e \\\\infty] \\n + [b d c \\\\infty, a d c e] \\n - [b d \
c \\\\infty, a d c f] \\n + [b d c \\\\infty, a d e b] \\n - [b d c \
\\\\infty, a d f b] \\n + [b d c \\\\infty, a d f c] \\n + [b d c \\\\infty, \
a e d b] \\n - [b d c \\\\infty, a e d c] \\n + [b d c \\\\infty, a f c b] \
\\n - [b d e c, a d c \\\\infty] \\n + [b d e c, a d e \\\\infty] \\n - [b d \
e f, a b d \\\\infty] \\n + [b d e f, a b f \\\\infty] \\n - [b d e f, a b \\\
\\infty d] \\n - [b d e f, a d \\\\infty b] \\n - [b d e f, a \\\\infty b d] \
\\n - [b d e f, a \\\\infty d b] \\n + [b d e f, a \\\\infty d f] \\n - [b d \
e \\\\infty, a b c d] \\n - [b d e \\\\infty, a c b d] \\n + [b d e \
\\\\infty, a d c b] \\n - [b d e \\\\infty, a d c e] \\n + [b d e \\\\infty, \
a e d c] \\n + [b d e \\\\infty, a f d b] \\n - [b d e \\\\infty, a f d e] \
\\n + [b d f c, a b c \\\\infty] \\n - [b d f c, a \\\\infty b c] \\n - [b d \
f c, a \\\\infty b f] \\n - [b d f e, a b d \\\\infty] \\n + [b d f e, a b e \
\\\\infty] \\n - [b d f e, a \\\\infty b e] \\n - [b d f e, a \\\\infty b f] \
\\n + [b d f \\\\infty, a b c d] \\n - [b d f \\\\infty, a d c b] \\n + [b d \
f \\\\infty, a d c f] \\n + [b d \\\\infty c, a b c e] \\n - [b d \\\\infty \
c, a b e c] \\n - [b d \\\\infty c, a d e b] \\n + [b d \\\\infty c, a d f b] \
\\n - [b d \\\\infty c, a e b c] \\n - [b d \\\\infty c, a e d b] \\n + [b d \
\\\\infty c, a f d b] \\n - [b d \\\\infty e, a b c d] \\n - [b d \\\\infty \
e, a b d f] \\n + [b d \\\\infty e, a b e f] \\n - [b d \\\\infty e, a b f e] \
\\n - [b d \\\\infty e, a c b d] \\n + [b d \\\\infty e, a e b c] \\n - [b d \
\\\\infty e, a f b e] \\n + [b d \\\\infty e, a f d b] \\n - [b d \\\\infty \
f, a b f c] \\n - [b e c d, a b c \\\\infty] \\n + [b e c \\\\infty, a b c f] \
\\n + [b e c \\\\infty, a d c b] \\n - [b e d c, a d c \\\\infty] \\n + [b e \
d c, a d e \\\\infty] \\n - [b e d f, a b d \\\\infty] \\n + 2 [b e d f, a b \
f \\\\infty] \\n + 2 [b e d f, a f b \\\\infty] \\n - [b e d f, a f d \
\\\\infty] \\n - [b e d \\\\infty, a b c e] \\n - [b e d \\\\infty, a b d f] \
\\n + 2 [b e d \\\\infty, a b f e] \\n - [b e d \\\\infty, a d f e] \\n + [b \
e d \\\\infty, a e d c] \\n - [b e d \\\\infty, a f b d] \\n - [b e d \
\\\\infty, a f d b] \\n - [b e d \\\\infty, a f d e] \\n - [b e f c, a b c \\\
\\infty] \\n - [b e f c, a b \\\\infty e] \\n - [b e f c, a f e \\\\infty] \
\\n + [b e f c, a f \\\\infty e] \\n + [b e f c, a \\\\infty b c] \\n + [b e \
f c, a \\\\infty b f] \\n + [b e f c, a \\\\infty f e] \\n + [b e f d, a b \\\
\\infty e] \\n + [b e f d, a f b \\\\infty] \\n - [b e f d, a f d \\\\infty] \
\\n + [b e f d, a f e \\\\infty] \\n - [b e f d, a f \\\\infty e] \\n + [b e \
f d, a \\\\infty b f] \\n - [b e f d, a \\\\infty f e] \\n - [b e f \
\\\\infty, a b c e] \\n + [b e f \\\\infty, a e f d] \\n - [b e f \\\\infty, \
a f e c] \\n + [b e f \\\\infty, a f e d] \\n - [b e \\\\infty c, a b c f] \
\\n + [b e \\\\infty d, a b d c] \\n - [b e \\\\infty d, a b f d] \\n + [b e \
\\\\infty d, a d b c] \\n - [b e \\\\infty d, a f b d] \\n + 2 [b e \\\\infty \
f, a b f d] \\n + [b e \\\\infty f, a f b d] \\n + [b f c d, a \\\\infty f b] \
\\n + [b f c e, a f \\\\infty b] \\n - [b f d c, a f \\\\infty b] \\n - [b f \
d c, a \\\\infty f b] \\n - [b f d e, a b d \\\\infty] \\n - [b f d e, a d b \
\\\\infty] \\n + 2 [b f d e, a d f \\\\infty] \\n + [b f d e, a f d \
\\\\infty] \\n - [b f d e, a f \\\\infty b] \\n - [b f d e, a \\\\infty b d] \
\\n - [b f d e, a \\\\infty f b] \\n - [b f d \\\\infty, a c b f] \\n - [b f \
d \\\\infty, a f c b] \\n + [b f d \\\\infty, a f c d] \\n + [b f e c, a f \\\
\\infty b] \\n + [b f e d, a \\\\infty d f] \\n + [b f e d, a \\\\infty f b] \
\\n + [b f e \\\\infty, a b c f] \\n + [b f e \\\\infty, a c b f] \\n + [b f \
e \\\\infty, a e f d] \\n + [b f e \\\\infty, a f c b] \\n - [b f e \
\\\\infty, a f c e] \\n - [b f e \\\\infty, a f e c] \\n + [b f e \\\\infty, \
a f e d] \\n - [b f \\\\infty d, a b c f] \\n - [b f \\\\infty d, a b d c] \
\\n - [b f \\\\infty d, a c b f] \\n - [b f \\\\infty e, a b d f] \\n - [b f \
\\\\infty e, a b e c] \\n + [b f \\\\infty e, a b e d] \\n + [b f \\\\infty \
e, a c f b] \\n - [b f \\\\infty e, a d b f] \\n - [b f \\\\infty e, a d f b] \
\\n + [b f \\\\infty e, a e b d] \\n + [b f \\\\infty e, a f c b] \\n - [b f \
\\\\infty e, a f d b] \\n + [b \\\\infty c d, a d b e] \\n - [b \\\\infty c \
d, a d b f] \\n + [b \\\\infty c d, a d e c] \\n - [b \\\\infty c d, a d f b] \
\\n + [b \\\\infty c d, a d f c] \\n - [b \\\\infty c d, a e d b] \\n + [b \\\
\\infty c d, a f c b] \\n + [b \\\\infty c e, a d c b] \\n + [b \\\\infty d \
c, a b c e] \\n - [b \\\\infty d c, a b c f] \\n - [b \\\\infty d c, a e b c] \
\\n - [b \\\\infty d c, a e b d] \\n - [b \\\\infty d e, a b c e] \\n + [b \\\
\\infty d e, a b f e] \\n + [b \\\\infty d e, a e b c] \\n - [b \\\\infty d \
e, a f b d] \\n - [b \\\\infty d e, a f b e] \\n + [b \\\\infty d e, a f d b] \
\\n + [b \\\\infty d f, a b c f] \\n - [b \\\\infty d f, a f c b] \\n + [b \\\
\\infty d f, a f c d] \\n + [b \\\\infty e d, a d b c] \\n + [b \\\\infty e \
d, a d c b] \\n - [b \\\\infty e d, a d c e] \\n + [b \\\\infty e d, a d f e] \
\\n + 2 [b \\\\infty e f, a b f d] \\n - [b \\\\infty e f, a f b c] \\n + [b \
\\\\infty e f, a f b d] \\n + [b \\\\infty e f, a f c b] \\n - [b \\\\infty e \
f, a f c e] \\n + [b \\\\infty f d, a b c d] \\n - [b \\\\infty f d, a d c b] \
\\n + [b \\\\infty f d, a d c f] \\n - [b \\\\infty f e, a b c e] \\n - [b \\\
\\infty f e, a b e c] \\n + [b \\\\infty f e, a b e d] \\n + [b \\\\infty f \
e, a e b d] \\n - [c d e \\\\infty, a d c b] \\n + [c d e \\\\infty, a d e b] \
\\n - [c d e \\\\infty, a d f c] \\n + [c d e \\\\infty, a d f e] \\n + [c d \
f e, a \\\\infty c f] \\n - [c d f \\\\infty, a f c b] \\n - [c d \\\\infty \
e, a d c b] \\n - [c e d \\\\infty, a d c b] \\n - [c f d e, a f c \\\\infty] \
\\n + [c f d e, a f e \\\\infty] \\n + [c f d e, a \\\\infty e f] \\n - [c f \
d \\\\infty, a f c b] \\n + [c f e \\\\infty, a f b c] \\n - [c f e \
\\\\infty, a f b e] \\n - [c f e \\\\infty, a f e b] \\n - [c f \\\\infty d, \
a f c b] \\n + [c f \\\\infty e, a f c b] \\n - [c \\\\infty d e, a d c b] \
\\n + [c \\\\infty d f, a f c b] \\n - [c \\\\infty e d, a d f c] \\n + [c \\\
\\infty e d, a d f e] \\n + [c \\\\infty e f, a f b c] \\n - [c \\\\infty e \
f, a f b e] \\n - [c \\\\infty e f, a f c b] \\n - [c \\\\infty f d, a f c b] \
\\n + [c \\\\infty f e, a f c b] \\n - [d e f \\\\infty, a f d b] \\n + [d e \
\\\\infty f, a d f b] \\n + [d e \\\\infty f, a d f c] \\n + [d f e \
\\\\infty, a f b e] \\n - [d f e \\\\infty, a f d b] \\n + [d f e \\\\infty, \
a f e b] \\n - [d \\\\infty e f, a b f d] \\n + [d \\\\infty e f, a d f b] \
\\n + [d \\\\infty e f, a d f c] \\n - [d \\\\infty e f, a f b d] \\n + [d \\\
\\infty e f, a f b e] ) + {} \\\\\\\\ \\n & {} + \\\\frac{1}{3} I_{3, 2}( [a \
b c \\\\infty, a e \\\\infty d] \\n - [a b c \\\\infty, a \\\\infty d e] \\n \
+ [a b c \\\\infty, a \\\\infty d f] \\n + [a b c \\\\infty, a \\\\infty e f] \
\\n + [a b c \\\\infty, a \\\\infty f d] \\n - [a b c \\\\infty, b d f \
\\\\infty] \\n + [a b c \\\\infty, b e d \\\\infty] \\n + [a b c \\\\infty, b \
e f \\\\infty] \\n - [a b c \\\\infty, b f d \\\\infty] \\n + [a b c \
\\\\infty, b \\\\infty e f] \\n + [a b c \\\\infty, b \\\\infty f e] \\n + [a \
b c \\\\infty, c d \\\\infty e] \\n + [a b d \\\\infty, a f \\\\infty e] \\n \
- [a b d \\\\infty, a \\\\infty e f] \\n - [a b d \\\\infty, a \\\\infty f e] \
\\n - [a b d \\\\infty, b \\\\infty e f] \\n - [a b d \\\\infty, b \\\\infty \
f e] \\n + [a b d \\\\infty, d e \\\\infty f] \\n - [a b e \\\\infty, a d \
\\\\infty c] \\n - [a b e \\\\infty, a \\\\infty c d] \\n - [a b e \\\\infty, \
a \\\\infty d c] \\n - [a b e \\\\infty, b \\\\infty c d] \\n - [a b e \
\\\\infty, b \\\\infty d c] \\n + [a b e \\\\infty, c \\\\infty d e] \\n - [a \
b f \\\\infty, a e \\\\infty d] \\n + [a b f \\\\infty, a \\\\infty c e] \\n \
+ [a b f \\\\infty, a \\\\infty d c] \\n + [a b f \\\\infty, a \\\\infty e c] \
\\n - [a b f \\\\infty, a \\\\infty e d] \\n - [a b f \\\\infty, b e d \
\\\\infty] \\n + [a b f \\\\infty, b \\\\infty c e] \\n + [a b f \\\\infty, b \
\\\\infty d c] \\n + [a b f \\\\infty, b \\\\infty e c] \\n - [a b f \
\\\\infty, b \\\\infty e d] \\n + [a b f \\\\infty, c d f \\\\infty] \\n - [a \
b f \\\\infty, c e f \\\\infty] \\n - [a b f \\\\infty, c e \\\\infty f] \\n \
- [a b \\\\infty c, a d e \\\\infty] \\n + [a b \\\\infty c, a d f \\\\infty] \
\\n - [a b \\\\infty d, b e \\\\infty f] \\n + [a b \\\\infty d, b f e \
\\\\infty] \\n - [a b \\\\infty d, b \\\\infty e f] \\n - [a b \\\\infty d, d \
f e \\\\infty] \\n - [a b \\\\infty e, a d c \\\\infty] \\n + [a b \\\\infty \
e, a f c \\\\infty] \\n - [a b \\\\infty e, a f d \\\\infty] \\n + [a b \
\\\\infty f, a d c \\\\infty] \\n + [a b \\\\infty f, b c d \\\\infty] \\n - \
[a b \\\\infty f, b c e \\\\infty] \\n + [a b \\\\infty f, b c \\\\infty d] \
\\n + [a b \\\\infty f, b d \\\\infty e] \\n - [a b \\\\infty f, b e c \
\\\\infty] \\n + [a b \\\\infty f, b e d \\\\infty] \\n + [a c b \\\\infty, b \
\\\\infty d e] \\n + [a c b \\\\infty, b \\\\infty e d] \\n + [a c d \
\\\\infty, b e d \\\\infty] \\n - [a c d \\\\infty, b f d \\\\infty] \\n - [a \
c d \\\\infty, b f \\\\infty d] \\n + [a c d \\\\infty, d \\\\infty f e] \\n \
- [a c f \\\\infty, b e f \\\\infty] \\n - [a c f \\\\infty, b e \\\\infty f] \
\\n - [a c \\\\infty b, a d e \\\\infty] \\n + [a c \\\\infty b, a d f \
\\\\infty] \\n - [a c \\\\infty b, b \\\\infty d f] \\n + [a c \\\\infty b, b \
\\\\infty e d] \\n - [a c \\\\infty b, b \\\\infty f d] \\n - [a c \\\\infty \
b, b \\\\infty f e] \\n - [a c \\\\infty d, a f b \\\\infty] \\n + [a c \
\\\\infty d, a \\\\infty e b] \\n + [a c \\\\infty d, b e \\\\infty d] \\n + \
[a c \\\\infty e, a f b \\\\infty] \\n - [a c \\\\infty e, a \\\\infty f b] \
\\n + [a c \\\\infty f, d e f \\\\infty] \\n + [a d b \\\\infty, b \\\\infty \
e f] \\n + [a d b \\\\infty, b \\\\infty f e] \\n - [a d c \\\\infty, a b \
\\\\infty e] \\n + [a d c \\\\infty, a b \\\\infty f] \\n + [a d c \\\\infty, \
a f \\\\infty b] \\n - [a d c \\\\infty, a f \\\\infty e] \\n - [a d c \
\\\\infty, a \\\\infty b e] \\n + [a d c \\\\infty, a \\\\infty b f] \\n + [a \
d c \\\\infty, a \\\\infty f b] \\n - [a d c \\\\infty, a \\\\infty f e] \\n \
- [a d c \\\\infty, b e d \\\\infty] \\n - [a d e \\\\infty, a b \\\\infty c] \
\\n - [a d e \\\\infty, a c \\\\infty b] \\n - [a d e \\\\infty, a \\\\infty \
b c] \\n - [a d e \\\\infty, a \\\\infty c b] \\n + [a d f \\\\infty, a b \
\\\\infty c] \\n + [a d f \\\\infty, a c \\\\infty b] \\n + [a d f \\\\infty, \
a \\\\infty b c] \\n + [a d f \\\\infty, a \\\\infty c b] \\n + [a d f \
\\\\infty, b e f \\\\infty] \\n + [a d f \\\\infty, b e \\\\infty f] \\n - [a \
d f \\\\infty, b \\\\infty d e] \\n + [a d \\\\infty b, b \\\\infty e f] \\n \
+ [a d \\\\infty b, b \\\\infty f e] \\n - [a d \\\\infty b, d e \\\\infty f] \
\\n - [a d \\\\infty b, d \\\\infty e f] \\n - [a d \\\\infty c, a b e \
\\\\infty] \\n - [a d \\\\infty c, a \\\\infty f b] \\n + [a d \\\\infty c, b \
d \\\\infty e] \\n + [a d \\\\infty c, d f e \\\\infty] \\n + [a d \\\\infty \
e, a \\\\infty c b] \\n - [a d \\\\infty f, a \\\\infty c b] \\n + [a d \
\\\\infty f, b e f \\\\infty] \\n + [a d \\\\infty f, b e \\\\infty f] \\n - \
[a e d \\\\infty, b d c \\\\infty] \\n - [a e d \\\\infty, b \\\\infty c d] \
\\n + [a e \\\\infty b, a f c \\\\infty] \\n - [a e \\\\infty b, a f d \
\\\\infty] \\n - [a e \\\\infty b, b c \\\\infty d] \\n - [a e \\\\infty b, b \
d c \\\\infty] \\n - [a e \\\\infty b, b d \\\\infty c] \\n + [a e \\\\infty \
c, a f b \\\\infty] \\n - [a e \\\\infty c, a \\\\infty f b] \\n - [a e \
\\\\infty c, b c \\\\infty d] \\n + [a e \\\\infty c, b e \\\\infty d] \\n - \
[a e \\\\infty c, b \\\\infty c d] \\n + [a e \\\\infty c, b \\\\infty e d] \
\\n + [a e \\\\infty d, a b c \\\\infty] \\n - [a e \\\\infty d, a b f \
\\\\infty] \\n - [a e \\\\infty d, a f b \\\\infty] \\n + [a e \\\\infty d, a \
\\\\infty c b] \\n - [a e \\\\infty d, b d \\\\infty c] \\n + [a e \\\\infty \
d, b e \\\\infty f] \\n + [a e \\\\infty d, b \\\\infty e f] \\n - [a e \
\\\\infty f, a \\\\infty c b] \\n + [a e \\\\infty f, a \\\\infty d b] \\n - \
[a f b \\\\infty, a c \\\\infty d] \\n + [a f b \\\\infty, a c \\\\infty e] \
\\n + [a f b \\\\infty, a e \\\\infty c] \\n - [a f b \\\\infty, a e \
\\\\infty d] \\n - [a f b \\\\infty, a \\\\infty c d] \\n + [a f b \\\\infty, \
a \\\\infty c e] \\n + [a f b \\\\infty, a \\\\infty e c] \\n - [a f b \
\\\\infty, a \\\\infty e d] \\n - [a f b \\\\infty, b e d \\\\infty] \\n + [a \
f c \\\\infty, a b \\\\infty e] \\n + [a f c \\\\infty, a e \\\\infty b] \\n \
+ [a f c \\\\infty, a \\\\infty b e] \\n + [a f c \\\\infty, a \\\\infty e b] \
\\n - [a f c \\\\infty, d e \\\\infty f] \\n - [a f d \\\\infty, a b \
\\\\infty e] \\n - [a f d \\\\infty, a e \\\\infty b] \\n - [a f d \\\\infty, \
a \\\\infty b e] \\n - [a f d \\\\infty, a \\\\infty e b] \\n - [a f d \
\\\\infty, b c d \\\\infty] \\n - [a f d \\\\infty, b c \\\\infty d] \\n - [a \
f d \\\\infty, b d e \\\\infty] \\n - [a f d \\\\infty, b e d \\\\infty] \\n \
- [a f d \\\\infty, b e f \\\\infty] \\n - [a f d \\\\infty, b e \\\\infty f] \
\\n - [a f d \\\\infty, b \\\\infty d e] \\n + [a f \\\\infty b, a d c \
\\\\infty] \\n + [a f \\\\infty b, b c \\\\infty d] \\n - [a f \\\\infty b, b \
e \\\\infty d] \\n - [a f \\\\infty b, b \\\\infty c d] \\n - [a f \\\\infty \
b, b \\\\infty c e] \\n - [a f \\\\infty b, b \\\\infty e c] \\n - [a f \
\\\\infty b, b \\\\infty e d] \\n + [a f \\\\infty b, c f \\\\infty d] \\n - \
[a f \\\\infty b, c f \\\\infty e] \\n - [a f \\\\infty b, c \\\\infty f e] \
\\n + [a f \\\\infty b, d \\\\infty f e] \\n - [a f \\\\infty d, a \\\\infty \
c b] \\n - [a f \\\\infty d, b d \\\\infty e] \\n + [a f \\\\infty d, b f \
\\\\infty e] \\n + [a f \\\\infty e, a b d \\\\infty] \\n - [a f \\\\infty e, \
a d c \\\\infty] \\n + 2 [a f \\\\infty e, a \\\\infty d b] \\n - [a f \
\\\\infty e, b e \\\\infty d] \\n - [a f \\\\infty e, b \\\\infty e d] \\n - \
[a \\\\infty b c, a d e \\\\infty] \\n + [a \\\\infty b c, a d f \\\\infty] \
\\n + [a \\\\infty b c, b d e \\\\infty] \\n + [a \\\\infty b c, b e d \
\\\\infty] \\n - [a \\\\infty b c, b e f \\\\infty] \\n - [a \\\\infty b c, b \
f e \\\\infty] \\n + [a \\\\infty b d, b f e \\\\infty] \\n - [a \\\\infty b \
d, d f e \\\\infty] \\n - [a \\\\infty b e, a d c \\\\infty] \\n + [a \
\\\\infty b e, a f c \\\\infty] \\n - [a \\\\infty b e, a f d \\\\infty] \\n \
+ [a \\\\infty b e, b d c \\\\infty] \\n + [a \\\\infty b f, a d c \\\\infty] \
\\n - [a \\\\infty b f, b d c \\\\infty] \\n + [a \\\\infty b f, b e d \
\\\\infty] \\n - [a \\\\infty b f, c d \\\\infty f] \\n + [a \\\\infty b f, c \
e f \\\\infty] \\n + [a \\\\infty b f, c e \\\\infty f] \\n - [a \\\\infty b \
f, d e f \\\\infty] \\n - [a \\\\infty c b, a d e \\\\infty] \\n + [a \
\\\\infty c b, a d f \\\\infty] \\n + [a \\\\infty c b, a d \\\\infty e] \\n \
- [a \\\\infty c b, a d \\\\infty f] \\n + [a \\\\infty c b, a e \\\\infty d] \
\\n - [a \\\\infty c b, a e \\\\infty f] \\n - [a \\\\infty c b, a f \
\\\\infty d] \\n - [a \\\\infty c b, b \\\\infty d e] \\n - [a \\\\infty c b, \
b \\\\infty e d] \\n - [a \\\\infty c b, c e \\\\infty d] \\n + [a \\\\infty \
c b, c f d \\\\infty] \\n - [a \\\\infty c b, c f e \\\\infty] \\n - [a \
\\\\infty c b, c \\\\infty d e] \\n - [a \\\\infty c b, c \\\\infty e d] \\n \
- [a \\\\infty c d, a b e \\\\infty] \\n - [a \\\\infty c d, a f b \\\\infty] \
\\n + [a \\\\infty c d, b d \\\\infty e] \\n - [a \\\\infty c d, b e \
\\\\infty c] \\n + [a \\\\infty c d, b f d \\\\infty] \\n + [a \\\\infty c d, \
b f \\\\infty d] \\n - [a \\\\infty c d, b \\\\infty e c] \\n - [a \\\\infty \
c d, d \\\\infty e f] \\n + [a \\\\infty c e, a b f \\\\infty] \\n + [a \
\\\\infty c e, a f b \\\\infty] \\n + [a \\\\infty c e, b c \\\\infty d] \\n \
- [a \\\\infty c e, b d \\\\infty e] \\n - [a \\\\infty c e, b e \\\\infty d] \
\\n - [a \\\\infty c e, b e \\\\infty f] \\n - [a \\\\infty c e, b f \
\\\\infty e] \\n + [a \\\\infty c e, b \\\\infty c d] \\n - [a \\\\infty c f, \
b c \\\\infty e] \\n + [a \\\\infty c f, b e f \\\\infty] \\n + 2 [a \
\\\\infty c f, b e \\\\infty f] \\n + [a \\\\infty c f, b f \\\\infty e] \\n \
- [a \\\\infty c f, b \\\\infty c d] \\n - [a \\\\infty c f, c d \\\\infty e] \
\\n - [a \\\\infty c f, c \\\\infty d e] \\n + [a \\\\infty d b, a e \
\\\\infty f] \\n + 2 [a \\\\infty d b, a f \\\\infty e] \\n - [a \\\\infty d \
b, b \\\\infty e f] \\n - [a \\\\infty d b, b \\\\infty f e] \\n - [a \
\\\\infty d b, d f \\\\infty e] \\n - [a \\\\infty d b, d \\\\infty e f] \\n \
- [a \\\\infty d b, d \\\\infty f e] \\n - [a \\\\infty d c, a b e \\\\infty] \
\\n + [a \\\\infty d c, a b f \\\\infty] \\n + [a \\\\infty d c, b d \
\\\\infty e] \\n - [a \\\\infty d c, b d \\\\infty f] \\n + [a \\\\infty d c, \
b \\\\infty d e] \\n - [a \\\\infty d e, a b c \\\\infty] \\n + [a \\\\infty \
d e, b d \\\\infty c] \\n + [a \\\\infty d f, a b c \\\\infty] \\n - [a \
\\\\infty d f, b d e \\\\infty] \\n - [a \\\\infty d f, b d \\\\infty c] \\n \
- [a \\\\infty d f, b e d \\\\infty] \\n - [a \\\\infty d f, b e f \\\\infty] \
\\n - [a \\\\infty d f, b e \\\\infty d] \\n - [a \\\\infty d f, b e \
\\\\infty f] \\n - [a \\\\infty d f, b \\\\infty e d] \\n + [a \\\\infty e b, \
a c \\\\infty d] \\n + [a \\\\infty e b, a f c \\\\infty] \\n - [a \\\\infty \
e b, a f d \\\\infty] \\n - [a \\\\infty e b, b d c \\\\infty] \\n + [a \
\\\\infty e b, c e \\\\infty d] \\n + [a \\\\infty e b, c \\\\infty d e] \\n \
+ [a \\\\infty e b, c \\\\infty e d] \\n - [a \\\\infty e b, c \\\\infty e f] \
\\n + [a \\\\infty e b, d \\\\infty e f] \\n + [a \\\\infty e c, a b f \
\\\\infty] \\n + [a \\\\infty e c, a f b \\\\infty] \\n + [a \\\\infty e c, b \
d \\\\infty c] \\n - [a \\\\infty e c, b e \\\\infty f] \\n - [a \\\\infty e \
c, b \\\\infty c d] \\n - [a \\\\infty e c, b \\\\infty e f] \\n - [a \
\\\\infty e d, a b f \\\\infty] \\n - [a \\\\infty e d, a f b \\\\infty] \\n \
- [a \\\\infty e d, b c d \\\\infty] \\n + [a \\\\infty e d, b e \\\\infty c] \
\\n + [a \\\\infty e d, b e \\\\infty f] \\n + [a \\\\infty e d, b \\\\infty \
e c] \\n + [a \\\\infty e d, b \\\\infty e f] \\n + [a \\\\infty e f, a b c \
\\\\infty] \\n - [a \\\\infty e f, a b d \\\\infty] \\n - [a \\\\infty e f, b \
e \\\\infty c] \\n + [a \\\\infty e f, b e \\\\infty d] \\n - [a \\\\infty f \
b, a c \\\\infty e] \\n + [a \\\\infty f b, a d c \\\\infty] \\n - [a \
\\\\infty f b, a d \\\\infty c] \\n - [a \\\\infty f b, a e \\\\infty c] \\n \
+ [a \\\\infty f b, d f \\\\infty e] \\n + [a \\\\infty f b, d \\\\infty e f] \
\\n + [a \\\\infty f b, d \\\\infty f e] \\n + [a \\\\infty f c, b c \
\\\\infty d] \\n + [a \\\\infty f c, b d \\\\infty c] \\n - [a \\\\infty f c, \
b f \\\\infty d] \\n - [a \\\\infty f c, b \\\\infty f e] \\n + [a \\\\infty \
f c, d f \\\\infty e] \\n + [a \\\\infty f d, a b c \\\\infty] \\n + [a \
\\\\infty f d, b c d \\\\infty] \\n - [a \\\\infty f d, b d \\\\infty c] \\n \
- [a \\\\infty f d, b d \\\\infty e] \\n + 2 [a \\\\infty f d, b f \\\\infty \
e] \\n - [a \\\\infty f e, a b d \\\\infty] \\n - [a \\\\infty f e, a d c \
\\\\infty] \\n + 2 [a \\\\infty f e, b d \\\\infty e] \\n + [a \\\\infty f e, \
b e \\\\infty d] \\n - [a \\\\infty f e, b \\\\infty e d] \\n + [b c d \
\\\\infty, a b \\\\infty f] \\n + [b c d \\\\infty, a f \\\\infty d] \\n - [b \
c d \\\\infty, a \\\\infty e d] \\n + [b c d \\\\infty, a \\\\infty f d] \\n \
- [b c e \\\\infty, a b \\\\infty f] \\n + [b c \\\\infty d, a b \\\\infty f] \
\\n - [b c \\\\infty d, a e \\\\infty b] \\n - [b c \\\\infty d, a e \
\\\\infty c] \\n + [b c \\\\infty d, a f \\\\infty b] \\n + [b c \\\\infty d, \
a f \\\\infty d] \\n + [b c \\\\infty d, a \\\\infty c e] \\n + [b c \
\\\\infty d, a \\\\infty f c] \\n - [b c \\\\infty e, a \\\\infty c f] \\n - \
[b d c \\\\infty, a e d \\\\infty] \\n - [b d c \\\\infty, a e \\\\infty b] \
\\n + [b d c \\\\infty, a \\\\infty b e] \\n - [b d c \\\\infty, a \\\\infty \
b f] \\n - [b d c \\\\infty, a \\\\infty e b] \\n - [b d e \\\\infty, a f d \
\\\\infty] \\n + [b d e \\\\infty, a \\\\infty b c] \\n - [b d e \\\\infty, a \
\\\\infty d f] \\n - [b d f \\\\infty, a b c \\\\infty] \\n - [b d \\\\infty \
c, a e \\\\infty b] \\n - [b d \\\\infty c, a e \\\\infty d] \\n + [b d \
\\\\infty c, a \\\\infty d e] \\n - [b d \\\\infty c, a \\\\infty d f] \\n + \
[b d \\\\infty c, a \\\\infty e c] \\n + [b d \\\\infty c, a \\\\infty f c] \
\\n - [b d \\\\infty c, a \\\\infty f d] \\n + [b d \\\\infty e, a b \
\\\\infty f] \\n + [b d \\\\infty e, a d \\\\infty c] \\n - [b d \\\\infty e, \
a f \\\\infty d] \\n + [b d \\\\infty e, a \\\\infty c d] \\n - [b d \
\\\\infty e, a \\\\infty c e] \\n + [b d \\\\infty e, a \\\\infty d c] \\n - \
[b d \\\\infty e, a \\\\infty f d] \\n + 2 [b d \\\\infty e, a \\\\infty f e] \
\\n - [b d \\\\infty f, a \\\\infty d c] \\n - [b e c \\\\infty, a b \
\\\\infty f] \\n + [b e d \\\\infty, a b c \\\\infty] \\n - [b e d \\\\infty, \
a b f \\\\infty] \\n + [b e d \\\\infty, a b \\\\infty f] \\n - [b e d \
\\\\infty, a c d \\\\infty] \\n - [b e d \\\\infty, a d c \\\\infty] \\n - [b \
e d \\\\infty, a f b \\\\infty] \\n + [b e d \\\\infty, a \\\\infty b c] \\n \
+ [b e d \\\\infty, a \\\\infty b f] \\n - [b e d \\\\infty, a \\\\infty d f] \
\\n + [b e f \\\\infty, a b c \\\\infty] \\n + [b e f \\\\infty, a c \
\\\\infty f] \\n - [b e f \\\\infty, a d f \\\\infty] \\n - [b e f \\\\infty, \
a d \\\\infty f] \\n - [b e f \\\\infty, a f d \\\\infty] \\n - [b e f \
\\\\infty, a \\\\infty b c] \\n + [b e f \\\\infty, a \\\\infty c f] \\n - [b \
e f \\\\infty, a \\\\infty d f] \\n - [b e \\\\infty c, a \\\\infty c d] \\n \
+ [b e \\\\infty c, a \\\\infty e d] \\n - [b e \\\\infty c, a \\\\infty e f] \
\\n - [b e \\\\infty d, a c \\\\infty d] \\n + [b e \\\\infty d, a e \
\\\\infty c] \\n - [b e \\\\infty d, a f \\\\infty b] \\n + [b e \\\\infty d, \
a f \\\\infty d] \\n - [b e \\\\infty d, a f \\\\infty e] \\n - [b e \
\\\\infty d, a \\\\infty c e] \\n - [b e \\\\infty d, a \\\\infty d f] \\n + \
[b e \\\\infty d, a \\\\infty e f] \\n + [b e \\\\infty d, a \\\\infty f e] \
\\n - [b e \\\\infty f, a b \\\\infty d] \\n + [b e \\\\infty f, a c \
\\\\infty f] \\n - [b e \\\\infty f, a d f \\\\infty] \\n - [b e \\\\infty f, \
a d \\\\infty f] \\n + [b e \\\\infty f, a e \\\\infty d] \\n - [b e \
\\\\infty f, a f d \\\\infty] \\n - [b e \\\\infty f, a \\\\infty c e] \\n + \
2 [b e \\\\infty f, a \\\\infty c f] \\n - [b e \\\\infty f, a \\\\infty d f] \
\\n - [b e \\\\infty f, a \\\\infty e c] \\n + [b e \\\\infty f, a \\\\infty \
e d] \\n - [b f d \\\\infty, a b c \\\\infty] \\n + [b f d \\\\infty, a c \
\\\\infty d] \\n + [b f d \\\\infty, a \\\\infty c d] \\n + [b f e \\\\infty, \
a b \\\\infty d] \\n - [b f e \\\\infty, a \\\\infty b c] \\n + [b f e \
\\\\infty, a \\\\infty b d] \\n + [b f \\\\infty d, a c \\\\infty d] \\n + [b \
f \\\\infty d, a \\\\infty c d] \\n - [b f \\\\infty d, a \\\\infty f c] \\n \
+ [b f \\\\infty e, a f \\\\infty d] \\n - [b f \\\\infty e, a \\\\infty c e] \
\\n + [b f \\\\infty e, a \\\\infty c f] \\n + 2 [b f \\\\infty e, a \
\\\\infty f d] \\n - [b \\\\infty c d, a b e \\\\infty] \\n - [b \\\\infty c \
d, a e d \\\\infty] \\n - [b \\\\infty c d, a e \\\\infty c] \\n + [b \
\\\\infty c d, a \\\\infty c e] \\n - [b \\\\infty c d, a \\\\infty c f] \\n \
- [b \\\\infty c d, a \\\\infty e c] \\n + [b \\\\infty c e, a b f \\\\infty] \
\\n + [b \\\\infty c e, a f b \\\\infty] \\n - [b \\\\infty d c, a b e \
\\\\infty] \\n + [b \\\\infty d c, a b f \\\\infty] \\n + [b \\\\infty d c, a \
f b \\\\infty] \\n - [b \\\\infty d e, a c b \\\\infty] \\n - [b \\\\infty d \
e, a c \\\\infty b] \\n - [b \\\\infty d e, a d f \\\\infty] \\n + [b \
\\\\infty d e, a f b \\\\infty] \\n - [b \\\\infty d e, a f d \\\\infty] \\n \
- [b \\\\infty d e, a \\\\infty c b] \\n + [b \\\\infty d e, a \\\\infty d c] \
\\n + [b \\\\infty d f, a c b \\\\infty] \\n + [b \\\\infty e c, a b f \
\\\\infty] \\n + [b \\\\infty e c, a f b \\\\infty] \\n - [b \\\\infty e c, a \
\\\\infty c d] \\n + [b \\\\infty e c, a \\\\infty e d] \\n - [b \\\\infty e \
d, a b f \\\\infty] \\n - [b \\\\infty e d, a c \\\\infty b] \\n + [b \
\\\\infty e d, a e \\\\infty c] \\n - [b \\\\infty e d, a f \\\\infty e] \\n \
- [b \\\\infty e d, a \\\\infty c b] \\n - [b \\\\infty e d, a \\\\infty d f] \
\\n - [b \\\\infty e d, a \\\\infty f e] \\n + [b \\\\infty e f, a b c \
\\\\infty] \\n - [b \\\\infty e f, a b d \\\\infty] \\n - [b \\\\infty e f, a \
b \\\\infty d] \\n + [b \\\\infty e f, a c b \\\\infty] \\n - [b \\\\infty e \
f, a d b \\\\infty] \\n - [b \\\\infty e f, a d \\\\infty b] \\n + [b \
\\\\infty e f, a e \\\\infty d] \\n - [b \\\\infty e f, a \\\\infty d b] \\n \
- [b \\\\infty e f, a \\\\infty e c] \\n + [b \\\\infty e f, a \\\\infty e d] \
\\n + [b \\\\infty f d, a c b \\\\infty] \\n + [b \\\\infty f e, a b c \
\\\\infty] \\n - [b \\\\infty f e, a b d \\\\infty] \\n - [b \\\\infty f e, a \
d b \\\\infty] \\n - [b \\\\infty f e, a d \\\\infty b] \\n - [b \\\\infty f \
e, a \\\\infty d b] \\n - [b \\\\infty f e, a \\\\infty f c] \\n + [c d \
\\\\infty e, a b c \\\\infty] \\n - [c d \\\\infty e, a \\\\infty c f] \\n - \
[c d \\\\infty f, a b \\\\infty f] \\n - [c d \\\\infty f, a \\\\infty b f] \
\\n + [c e f \\\\infty, a b \\\\infty f] \\n + [c e f \\\\infty, a \\\\infty \
b f] \\n - [c e \\\\infty d, a \\\\infty c b] \\n + [c e \\\\infty d, a \
\\\\infty e b] \\n + [c e \\\\infty f, a b \\\\infty f] \\n + [c e \\\\infty \
f, a \\\\infty b f] \\n + [c f d \\\\infty, a \\\\infty c b] \\n - [c f e \
\\\\infty, a \\\\infty c b] \\n + [c f \\\\infty d, a f \\\\infty b] \\n - [c \
f \\\\infty e, a f \\\\infty b] \\n + [c \\\\infty d e, a b e \\\\infty] \\n \
- [c \\\\infty d e, a \\\\infty c b] \\n - [c \\\\infty d e, a \\\\infty c f] \
\\n + [c \\\\infty d e, a \\\\infty e b] \\n - [c \\\\infty e d, a \\\\infty \
c b] \\n + [c \\\\infty e d, a \\\\infty e b] \\n - [c \\\\infty e f, a \
\\\\infty e b] \\n - [c \\\\infty f e, a f \\\\infty b] \\n - [d e f \
\\\\infty, a \\\\infty b f] \\n + [d e \\\\infty f, a b d \\\\infty] \\n - [d \
e \\\\infty f, a c f \\\\infty] \\n - [d e \\\\infty f, a d \\\\infty b] \\n \
- [d e \\\\infty f, a f c \\\\infty] \\n - [d f e \\\\infty, a b \\\\infty d] \
\\n + [d f e \\\\infty, a d \\\\infty c] \\n - [d f e \\\\infty, a \\\\infty \
b d] \\n - [d f \\\\infty e, a \\\\infty d b] \\n + [d f \\\\infty e, a \
\\\\infty f b] \\n + [d f \\\\infty e, a \\\\infty f c] \\n - [d \\\\infty e \
f, a c \\\\infty d] \\n - [d \\\\infty e f, a d \\\\infty b] \\n - [d \
\\\\infty e f, a \\\\infty c d] \\n - [d \\\\infty e f, a \\\\infty d b] \\n \
+ [d \\\\infty e f, a \\\\infty e b] \\n + [d \\\\infty e f, a \\\\infty f b] \
\\n + [d \\\\infty f e, a f \\\\infty b] \\n - [d \\\\infty f e, a \\\\infty \
d b] \\n + [d \\\\infty f e, a \\\\infty f b] )\"\>"], "Output",
 CellChangeTimes->{{3.697615488555046*^9, 3.6976154935725517`*^9}, 
   3.697616189599332*^9, 3.69764429529029*^9}]
}, Open  ]]
},
WindowSize->{752, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 175, 3, 30, "Input"],
Cell[735, 25, 232, 6, 30, "Input"],
Cell[970, 33, 17468, 472, 1716, "Input"],
Cell[18441, 507, 572, 13, 50, "Input"],
Cell[19016, 522, 222, 5, 30, "Input"],
Cell[19241, 529, 1107, 30, 50, "Input"],
Cell[CellGroupData[{
Cell[20373, 563, 392, 9, 30, "Input"],
Cell[20768, 574, 584, 7, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21389, 586, 941, 18, 50, "Input"],
Cell[22333, 606, 364, 5, 44, "Output"]
}, Open  ]],
Cell[22712, 614, 218, 5, 30, "Input"],
Cell[22933, 621, 893, 18, 30, "Input"],
Cell[23829, 641, 575, 14, 30, "Input"],
Cell[CellGroupData[{
Cell[24429, 659, 518, 12, 30, "Input"],
Cell[24950, 673, 512, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25499, 685, 962, 22, 69, "Input"],
Cell[26464, 709, 228, 4, 30, "Output"]
}, Open  ]],
Cell[26707, 716, 945, 14, 30, "Input"],
Cell[CellGroupData[{
Cell[27677, 734, 180, 3, 30, "Input"],
Cell[27860, 739, 175963, 4344, 269, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203860, 5088, 205, 3, 30, "Input"],
Cell[204068, 5093, 1093, 15, 259, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205198, 5113, 694, 12, 30, "Input"],
Cell[205895, 5127, 8870, 115, 5845, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214802, 5247, 595, 9, 30, "Input"],
Cell[215400, 5258, 12064, 159, 5845, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227501, 5422, 544, 8, 30, "Input"],
Cell[228048, 5432, 9260, 120, 5845, "Output"]
}, Open  ]],
Cell[237323, 5555, 214, 5, 30, "Input"],
Cell[237540, 5562, 752, 16, 30, "Input"],
Cell[238295, 5580, 604, 15, 30, "Input"],
Cell[CellGroupData[{
Cell[238924, 5599, 499, 12, 30, "Input"],
Cell[239426, 5613, 515, 8, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239978, 5626, 241, 4, 30, "Input"],
Cell[240222, 5632, 617, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240876, 5646, 808, 20, 69, "Input"],
Cell[241687, 5668, 249, 3, 30, "Output"]
}, Open  ]],
Cell[241951, 5674, 994, 15, 30, "Input"],
Cell[CellGroupData[{
Cell[242970, 5693, 272, 6, 30, "Input"],
Cell[243245, 5701, 59124, 1467, 182, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302406, 7173, 155, 2, 30, "Input"],
Cell[302564, 7177, 819, 11, 259, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303420, 7193, 166, 3, 30, "Input"],
Cell[303589, 7198, 3782, 48, 2159, "Output"]
}, Open  ]],
Cell[307386, 7249, 374, 8, 50, "Input"],
Cell[307763, 7259, 246, 6, 30, "Input"],
Cell[CellGroupData[{
Cell[308034, 7269, 336, 5, 30, "Input"],
Cell[308373, 7276, 880, 12, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309290, 7293, 214, 3, 30, "Input"],
Cell[309507, 7298, 643, 9, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310187, 7312, 137, 2, 30, "Input"],
Cell[310327, 7316, 567, 8, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310931, 7329, 136, 2, 30, "Input"],
Cell[311070, 7333, 584, 9, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311691, 7347, 139, 2, 30, "Input"],
Cell[311833, 7351, 630, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312500, 7365, 144, 2, 30, "Input"],
Cell[312647, 7369, 799, 11, 259, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313483, 7385, 190, 3, 30, "Input"],
Cell[313676, 7390, 783, 10, 259, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314496, 7405, 137, 2, 30, "Input"],
Cell[314636, 7409, 850, 12, 354, "Output"]
}, Open  ]],
Cell[315501, 7424, 362, 8, 30, "Input"],
Cell[315866, 7434, 882, 17, 69, "Input"],
Cell[316751, 7453, 295, 6, 30, "Input"],
Cell[CellGroupData[{
Cell[317071, 7463, 200, 3, 30, "Input"],
Cell[317274, 7468, 368, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317679, 7478, 951, 21, 69, "Input"],
Cell[318633, 7501, 176, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318846, 7509, 170, 3, 30, "Input"],
Cell[319019, 7514, 127066, 3120, 70, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446122, 10639, 173, 3, 30, "Input"],
Cell[446298, 10644, 498, 7, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446833, 10656, 220, 4, 30, "Input"],
Cell[447056, 10662, 6908, 89, 4610, "Output"]
}, Open  ]],
Cell[453979, 10754, 400, 10, 30, "Input"],
Cell[CellGroupData[{
Cell[454404, 10768, 215, 3, 30, "Input"],
Cell[454622, 10773, 1523, 20, 962, "Output"]
}, Open  ]],
Cell[456160, 10796, 330, 7, 30, "Input"],
Cell[456493, 10805, 640, 15, 50, "Input"],
Cell[CellGroupData[{
Cell[457158, 10824, 141, 2, 30, "Input"],
Cell[457302, 10828, 370, 6, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457709, 10839, 846, 20, 69, "Input"],
Cell[458558, 10861, 176, 3, 30, "Output"]
}, Open  ]],
Cell[458749, 10867, 3981, 98, 316, "Input"],
Cell[CellGroupData[{
Cell[462755, 10969, 2402, 58, 240, "Input"],
Cell[465160, 11029, 712, 10, 221, "Output"]
}, Open  ]],
Cell[465887, 11042, 4041, 99, 316, "Input"],
Cell[469931, 11143, 1164, 22, 69, "Input"],
Cell[CellGroupData[{
Cell[471120, 11169, 109, 1, 30, "Input"],
Cell[471232, 11172, 88287, 1135, 46695, "Output"]
}, Open  ]]
}
]
*)



==> calculations/wt5_dan_precomputed.m <==
wt5DanAllNPrecomputed = ( - 1/2 IIi[{5}, {cri[{0, b, c, d}]}]
 + 1/2 IIi[{5}, {cri[{0, b, c, e}]}]
 + 9/2 IIi[{5}, {cri[{0, b, d, Inf}]}]
 - 7/2 IIi[{5}, {cri[{0, b, e, Inf}]}]
 + 2 IIi[{5}, {cri[{0, b, f, Inf}]}]
 + 7/2 IIi[{5}, {cri[{0, c, b, d}]}]
 - 2 IIi[{5}, {cri[{0, c, b, e}]}]
 + 1/2 IIi[{5}, {cri[{0, c, b, f}]}]
 - 1/2 IIi[{5}, {cri[{0, c, d, Inf}]}]
 + 4 IIi[{5}, {cri[{0, c, e, Inf}]}]
 - 1/2 IIi[{5}, {cri[{0, c, f, Inf}]}]
 - 2 IIi[{5}, {cri[{0, c, Inf, b}]}]
 + 1/2 IIi[{5}, {cri[{0, d, b, e}]}]
 + 1/2 IIi[{5}, {cri[{0, d, b, f}]}]
 - 2 IIi[{5}, {cri[{0, d, c, e}]}]
 + 3/2 IIi[{5}, {cri[{0, d, e, Inf}]}]
 - 1/2 IIi[{5}, {cri[{0, d, f, Inf}]}]
 + 3 IIi[{5}, {cri[{0, d, Inf, b}]}]
 + 5 IIi[{5}, {cri[{0, d, Inf, c}]}]
 + IIi[{5}, {cri[{0, e, b, d}]}]
 - 2 IIi[{5}, {cri[{0, e, b, f}]}]
 + 2 IIi[{5}, {cri[{0, e, c, d}]}]
 - 3 IIi[{5}, {cri[{0, e, d, Inf}]}]
 + 2 IIi[{5}, {cri[{0, e, f, Inf}]}]
 - 2 IIi[{5}, {cri[{0, e, Inf, b}]}]
 - 3/2 IIi[{5}, {cri[{0, f, b, d}]}]
 + 1/2 IIi[{5}, {cri[{0, f, b, e}]}]
 - 1/2 IIi[{5}, {cri[{0, f, c, d}]}]
 + 1/2 IIi[{5}, {cri[{0, f, c, e}]}]
 + 2 IIi[{5}, {cri[{0, f, d, Inf}]}]
 - IIi[{5}, {cri[{0, f, e, Inf}]}]
 + 3 IIi[{5}, {cri[{0, f, Inf, b}]}]
 + IIi[{5}, {cri[{0, Inf, b, d}]}]
 - 2 IIi[{5}, {cri[{0, Inf, b, e}]}]
 + 3 IIi[{5}, {cri[{0, Inf, b, f}]}]
 + 2 IIi[{5}, {cri[{0, Inf, c, d}]}]
 + 3 IIi[{5}, {cri[{0, Inf, c, e}]}]
 + 1/2 IIi[{5}, {cri[{1, b, c, d}]}]
 - 1/2 IIi[{5}, {cri[{1, b, c, e}]}]
 - 9/2 IIi[{5}, {cri[{1, b, d, Inf}]}]
 + 7/2 IIi[{5}, {cri[{1, b, e, Inf}]}]
 - 2 IIi[{5}, {cri[{1, b, f, Inf}]}]
 - 7/2 IIi[{5}, {cri[{1, c, b, d}]}]
 + 2 IIi[{5}, {cri[{1, c, b, e}]}]
 - 1/2 IIi[{5}, {cri[{1, c, b, f}]}]
 + 1/2 IIi[{5}, {cri[{1, c, d, Inf}]}]
 - 4 IIi[{5}, {cri[{1, c, e, Inf}]}]
 + 1/2 IIi[{5}, {cri[{1, c, f, Inf}]}]
 + 2 IIi[{5}, {cri[{1, c, Inf, b}]}]
 - 1/2 IIi[{5}, {cri[{1, d, b, e}]}]
 - 1/2 IIi[{5}, {cri[{1, d, b, f}]}]
 + 2 IIi[{5}, {cri[{1, d, c, e}]}]
 - 3/2 IIi[{5}, {cri[{1, d, e, Inf}]}]
 + 1/2 IIi[{5}, {cri[{1, d, f, Inf}]}]
 - 3 IIi[{5}, {cri[{1, d, Inf, b}]}]
 - 5 IIi[{5}, {cri[{1, d, Inf, c}]}]
 - IIi[{5}, {cri[{1, e, b, d}]}]
 + 2 IIi[{5}, {cri[{1, e, b, f}]}]
 - 2 IIi[{5}, {cri[{1, e, c, d}]}]
 + 3 IIi[{5}, {cri[{1, e, d, Inf}]}]
 - 2 IIi[{5}, {cri[{1, e, f, Inf}]}]
 + 2 IIi[{5}, {cri[{1, e, Inf, b}]}]
 + 3/2 IIi[{5}, {cri[{1, f, b, d}]}]
 - 1/2 IIi[{5}, {cri[{1, f, b, e}]}]
 + 1/2 IIi[{5}, {cri[{1, f, c, d}]}]
 - 1/2 IIi[{5}, {cri[{1, f, c, e}]}]
 - 2 IIi[{5}, {cri[{1, f, d, Inf}]}]
 + IIi[{5}, {cri[{1, f, e, Inf}]}]
 - 3 IIi[{5}, {cri[{1, f, Inf, b}]}]
 - IIi[{5}, {cri[{1, Inf, b, d}]}]
 + 2 IIi[{5}, {cri[{1, Inf, b, e}]}]
 - 3 IIi[{5}, {cri[{1, Inf, b, f}]}]
 - 2 IIi[{5}, {cri[{1, Inf, c, d}]}]
 - 3 IIi[{5}, {cri[{1, Inf, c, e}]}]
 - 3/2 IIi[{1, 4}, {cri[{b, d, 0, c, e}]}]
 - IIi[{1, 4}, {cri[{b, d, 0, e, f}]}]
 + 1/2 IIi[{1, 4}, {cri[{b, d, 0, f, c}]}]
 + 3/2 IIi[{1, 4}, {cri[{b, d, 1, c, e}]}]
 + IIi[{1, 4}, {cri[{b, d, 1, e, f}]}]
 - 1/2 IIi[{1, 4}, {cri[{b, d, 1, f, c}]}]
 + 1/2 IIi[{1, 4}, {cri[{b, e, 0, c, f}]}]
 - 1/2 IIi[{1, 4}, {cri[{b, e, 0, d, Inf}]}]
 - 1/2 IIi[{1, 4}, {cri[{b, e, 1, c, f}]}]
 + 1/2 IIi[{1, 4}, {cri[{b, e, 1, d, Inf}]}]
 - 1/2 IIi[{1, 4}, {cri[{b, f, 0, d, e}]}]
 + 3/2 IIi[{1, 4}, {cri[{b, f, 0, e, Inf}]}]
 + 1/2 IIi[{1, 4}, {cri[{b, f, 1, d, e}]}]
 - 3/2 IIi[{1, 4}, {cri[{b, f, 1, e, Inf}]}]
 + 1/2 IIi[{1, 4}, {cri[{c, d, 0, b, Inf}]}]
 - 1/2 IIi[{1, 4}, {cri[{c, d, 0, e, f}]}]
 - 1/2 IIi[{1, 4}, {cri[{c, d, 1, b, Inf}]}]
 + 1/2 IIi[{1, 4}, {cri[{c, d, 1, e, f}]}]
 - 1/2 IIi[{1, 4}, {cri[{c, e, 0, b, d}]}]
 + 3/2 IIi[{1, 4}, {cri[{c, e, 0, d, Inf}]}]
 + 1/2 IIi[{1, 4}, {cri[{c, e, 1, b, d}]}]
 - 3/2 IIi[{1, 4}, {cri[{c, e, 1, d, Inf}]}]
 - 3/2 IIi[{1, 4}, {cri[{d, Inf, 0, b, c}]}]
 - 3/2 IIi[{1, 4}, {cri[{d, Inf, 0, b, e}]}]
 + 3/2 IIi[{1, 4}, {cri[{d, Inf, 0, e, f}]}]
 - 1/2 IIi[{1, 4}, {cri[{d, Inf, 0, f, c}]}]
 + 3/2 IIi[{1, 4}, {cri[{d, Inf, 1, b, c}]}]
 + 3/2 IIi[{1, 4}, {cri[{d, Inf, 1, b, e}]}]
 - 3/2 IIi[{1, 4}, {cri[{d, Inf, 1, e, f}]}]
 + 1/2 IIi[{1, 4}, {cri[{d, Inf, 1, f, c}]}]
 + 3/2 IIi[{1, 4}, {cri[{e, Inf, 0, b, c}]}]
 + 1/2 IIi[{1, 4}, {cri[{e, Inf, 0, b, d}]}]
 - IIi[{1, 4}, {cri[{e, Inf, 0, c, f}]}]
 - 3/2 IIi[{1, 4}, {cri[{e, Inf, 1, b, c}]}]
 - 1/2 IIi[{1, 4}, {cri[{e, Inf, 1, b, d}]}]
 + IIi[{1, 4}, {cri[{e, Inf, 1, c, f}]}]
 - 1/2 IIi[{1, 4}, {cri[{f, Inf, 0, b, c}]}]
 + 1/2 IIi[{1, 4}, {cri[{f, Inf, 0, d, e}]}]
 + 1/2 IIi[{1, 4}, {cri[{f, Inf, 1, b, c}]}]
 - 1/2 IIi[{1, 4}, {cri[{f, Inf, 1, d, e}]}]
 + 3/2 IIi[{1, 4}, {cri[{Inf, b, 0, c, e}]}]
 - 1/2 IIi[{1, 4}, {cri[{Inf, b, 0, c, f}]}]
 - 3/2 IIi[{1, 4}, {cri[{Inf, b, 0, d, c}]}]
 - IIi[{1, 4}, {cri[{Inf, b, 0, d, e}]}]
 + 3/2 IIi[{1, 4}, {cri[{Inf, b, 0, e, c}]}]
 + IIi[{1, 4}, {cri[{Inf, b, 0, e, f}]}]
 - IIi[{1, 4}, {cri[{Inf, b, 0, f, c}]}]
 - 3/2 IIi[{1, 4}, {cri[{Inf, b, 1, c, e}]}]
 + 1/2 IIi[{1, 4}, {cri[{Inf, b, 1, c, f}]}]
 + 3/2 IIi[{1, 4}, {cri[{Inf, b, 1, d, c}]}]
 + IIi[{1, 4}, {cri[{Inf, b, 1, d, e}]}]
 - 3/2 IIi[{1, 4}, {cri[{Inf, b, 1, e, c}]}]
 - IIi[{1, 4}, {cri[{Inf, b, 1, e, f}]}]
 + IIi[{1, 4}, {cri[{Inf, b, 1, f, c}]}]
 + 1/2 IIi[{1, 4}, {cri[{Inf, c, 0, b, d}]}]
 - 3/2 IIi[{1, 4}, {cri[{Inf, c, 0, d, e}]}]
 - 1/2 IIi[{1, 4}, {cri[{Inf, c, 1, b, d}]}]
 + 3/2 IIi[{1, 4}, {cri[{Inf, c, 1, d, e}]}]
 - IIi[{2, 3}, {cri[{b, d, 0, c, e}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, d, 0, c, f}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, d, 0, e, c}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, d, 0, e, f}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, d, 0, f, c}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, d, 0, Inf, c}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, d, 0, Inf, e}]}]
 + IIi[{2, 3}, {cri[{b, d, 1, c, e}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, d, 1, c, f}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, d, 1, e, c}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, d, 1, e, f}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, d, 1, f, c}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, d, 1, Inf, c}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, d, 1, Inf, e}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, e, 0, c, f}]}]
 + IIi[{2, 3}, {cri[{b, e, 0, Inf, c}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, e, 1, c, f}]}]
 - IIi[{2, 3}, {cri[{b, e, 1, Inf, c}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, f, 0, d, Inf}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, f, 0, e, Inf}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, f, 0, Inf, c}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, f, 1, d, Inf}]}]
 - 1/2 IIi[{2, 3}, {cri[{b, f, 1, e, Inf}]}]
 + 1/2 IIi[{2, 3}, {cri[{b, f, 1, Inf, c}]}]
 - 1/2 IIi[{2, 3}, {cri[{c, d, 0, e, f}]}]
 - IIi[{2, 3}, {cri[{c, d, 0, Inf, e}]}]
 + 1/2 IIi[{2, 3}, {cri[{c, d, 1, e, f}]}]
 + IIi[{2, 3}, {cri[{c, d, 1, Inf, e}]}]
 - 1/2 IIi[{2, 3}, {cri[{c, e, 0, b, Inf}]}]
 + 1/2 IIi[{2, 3}, {cri[{c, e, 0, d, Inf}]}]
 - 1/2 IIi[{2, 3}, {cri[{c, e, 0, Inf, f}]}]
 + 1/2 IIi[{2, 3}, {cri[{c, e, 1, b, Inf}]}]
 - 1/2 IIi[{2, 3}, {cri[{c, e, 1, d, Inf}]}]
 + 1/2 IIi[{2, 3}, {cri[{c, e, 1, Inf, f}]}]
 - IIi[{2, 3}, {cri[{d, Inf, 0, b, c}]}]
 - 3/2 IIi[{2, 3}, {cri[{d, Inf, 0, b, e}]}]
 - IIi[{2, 3}, {cri[{d, Inf, 0, b, f}]}]
 + 1/2 IIi[{2, 3}, {cri[{d, Inf, 0, e, c}]}]
 + IIi[{2, 3}, {cri[{d, Inf, 0, e, f}]}]
 - 1/2 IIi[{2, 3}, {cri[{d, Inf, 0, f, c}]}]
 + IIi[{2, 3}, {cri[{d, Inf, 1, b, c}]}]
 + 3/2 IIi[{2, 3}, {cri[{d, Inf, 1, b, e}]}]
 + IIi[{2, 3}, {cri[{d, Inf, 1, b, f}]}]
 - 1/2 IIi[{2, 3}, {cri[{d, Inf, 1, e, c}]}]
 - IIi[{2, 3}, {cri[{d, Inf, 1, e, f}]}]
 + 1/2 IIi[{2, 3}, {cri[{d, Inf, 1, f, c}]}]
 + IIi[{2, 3}, {cri[{e, Inf, 0, b, c}]}]
 + 1/2 IIi[{2, 3}, {cri[{e, Inf, 0, b, f}]}]
 - IIi[{2, 3}, {cri[{e, Inf, 0, c, f}]}]
 + 1/2 IIi[{2, 3}, {cri[{e, Inf, 0, d, b}]}]
 - IIi[{2, 3}, {cri[{e, Inf, 0, d, c}]}]
 - IIi[{2, 3}, {cri[{e, Inf, 1, b, c}]}]
 - 1/2 IIi[{2, 3}, {cri[{e, Inf, 1, b, f}]}]
 + IIi[{2, 3}, {cri[{e, Inf, 1, c, f}]}]
 - 1/2 IIi[{2, 3}, {cri[{e, Inf, 1, d, b}]}]
 + IIi[{2, 3}, {cri[{e, Inf, 1, d, c}]}]
 - 1/2 IIi[{2, 3}, {cri[{f, Inf, 0, b, c}]}]
 - IIi[{2, 3}, {cri[{f, Inf, 0, e, b}]}]
 + 1/2 IIi[{2, 3}, {cri[{f, Inf, 1, b, c}]}]
 + IIi[{2, 3}, {cri[{f, Inf, 1, e, b}]}]
 + IIi[{2, 3}, {cri[{Inf, b, 0, c, e}]}]
 - 1/2 IIi[{2, 3}, {cri[{Inf, b, 0, d, c}]}]
 - IIi[{2, 3}, {cri[{Inf, b, 0, d, e}]}]
 - IIi[{2, 3}, {cri[{Inf, b, 0, d, f}]}]
 + 3/2 IIi[{2, 3}, {cri[{Inf, b, 0, e, c}]}]
 - IIi[{2, 3}, {cri[{Inf, b, 0, f, c}]}]
 - IIi[{2, 3}, {cri[{Inf, b, 1, c, e}]}]
 + 1/2 IIi[{2, 3}, {cri[{Inf, b, 1, d, c}]}]
 + IIi[{2, 3}, {cri[{Inf, b, 1, d, e}]}]
 + IIi[{2, 3}, {cri[{Inf, b, 1, d, f}]}]
 - 3/2 IIi[{2, 3}, {cri[{Inf, b, 1, e, c}]}]
 + IIi[{2, 3}, {cri[{Inf, b, 1, f, c}]}]
 - 1/2 IIi[{2, 3}, {cri[{Inf, c, 0, b, d}]}]
 - 2 IIi[{2, 3}, {cri[{Inf, c, 0, d, e}]}]
 - 1/2 IIi[{2, 3}, {cri[{Inf, c, 0, d, f}]}]
 + 1/2 IIi[{2, 3}, {cri[{Inf, c, 1, b, d}]}]
 + 2 IIi[{2, 3}, {cri[{Inf, c, 1, d, e}]}]
 + 1/2 IIi[{2, 3}, {cri[{Inf, c, 1, d, f}]}]
 - 1/2 IIi[{3, 2}, {cri[{b, d, 0, c, e}]}]
 - IIi[{3, 2}, {cri[{b, d, 0, c, f}]}]
 - IIi[{3, 2}, {cri[{b, d, 0, e, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{b, d, 0, f, c}]}]
 - 1/2 IIi[{3, 2}, {cri[{b, d, 0, Inf, e}]}]
 - 1/2 IIi[{3, 2}, {cri[{b, d, 0, Inf, f}]}]
 + 1/2 IIi[{3, 2}, {cri[{b, d, 1, c, e}]}]
 + IIi[{3, 2}, {cri[{b, d, 1, c, f}]}]
 + IIi[{3, 2}, {cri[{b, d, 1, e, c}]}]
 - 1/2 IIi[{3, 2}, {cri[{b, d, 1, f, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{b, d, 1, Inf, e}]}]
 + 1/2 IIi[{3, 2}, {cri[{b, d, 1, Inf, f}]}]
 + 1/2 IIi[{3, 2}, {cri[{b, e, 0, c, f}]}]
 - 1/2 IIi[{3, 2}, {cri[{b, e, 0, d, c}]}]
 + IIi[{3, 2}, {cri[{b, e, 0, Inf, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{b, e, 0, Inf, f}]}]
 - 1/2 IIi[{3, 2}, {cri[{b, e, 1, c, f}]}]
 + 1/2 IIi[{3, 2}, {cri[{b, e, 1, d, c}]}]
 - IIi[{3, 2}, {cri[{b, e, 1, Inf, c}]}]
 - 1/2 IIi[{3, 2}, {cri[{b, e, 1, Inf, f}]}]
 + 1/2 IIi[{3, 2}, {cri[{b, f, 0, e, c}]}]
 - IIi[{3, 2}, {cri[{b, f, 0, Inf, c}]}]
 - 1/2 IIi[{3, 2}, {cri[{b, f, 1, e, c}]}]
 + IIi[{3, 2}, {cri[{b, f, 1, Inf, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{c, d, 0, b, e}]}]
 - 1/2 IIi[{3, 2}, {cri[{c, d, 0, e, f}]}]
 - IIi[{3, 2}, {cri[{c, d, 0, Inf, e}]}]
 - 1/2 IIi[{3, 2}, {cri[{c, d, 0, Inf, f}]}]
 - 1/2 IIi[{3, 2}, {cri[{c, d, 1, b, e}]}]
 + 1/2 IIi[{3, 2}, {cri[{c, d, 1, e, f}]}]
 + IIi[{3, 2}, {cri[{c, d, 1, Inf, e}]}]
 + 1/2 IIi[{3, 2}, {cri[{c, d, 1, Inf, f}]}]
 + 1/2 IIi[{3, 2}, {cri[{c, e, 0, d, f}]}]
 - IIi[{3, 2}, {cri[{c, e, 0, Inf, f}]}]
 - 1/2 IIi[{3, 2}, {cri[{c, e, 1, d, f}]}]
 + IIi[{3, 2}, {cri[{c, e, 1, Inf, f}]}]
 - 1/2 IIi[{3, 2}, {cri[{d, Inf, 0, b, c}]}]
 - 3/2 IIi[{3, 2}, {cri[{d, Inf, 0, b, e}]}]
 - 3/2 IIi[{3, 2}, {cri[{d, Inf, 0, b, f}]}]
 + IIi[{3, 2}, {cri[{d, Inf, 0, e, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{d, Inf, 0, e, f}]}]
 - 1/2 IIi[{3, 2}, {cri[{d, Inf, 0, f, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{d, Inf, 1, b, c}]}]
 + 3/2 IIi[{3, 2}, {cri[{d, Inf, 1, b, e}]}]
 + 3/2 IIi[{3, 2}, {cri[{d, Inf, 1, b, f}]}]
 - IIi[{3, 2}, {cri[{d, Inf, 1, e, c}]}]
 - 1/2 IIi[{3, 2}, {cri[{d, Inf, 1, e, f}]}]
 + 1/2 IIi[{3, 2}, {cri[{d, Inf, 1, f, c}]}]
 + IIi[{3, 2}, {cri[{e, Inf, 0, b, c}]}]
 + IIi[{3, 2}, {cri[{e, Inf, 0, b, f}]}]
 - IIi[{3, 2}, {cri[{e, Inf, 0, c, f}]}]
 - 1/2 IIi[{3, 2}, {cri[{e, Inf, 0, d, c}]}]
 - 1/2 IIi[{3, 2}, {cri[{e, Inf, 0, d, f}]}]
 - IIi[{3, 2}, {cri[{e, Inf, 1, b, c}]}]
 - IIi[{3, 2}, {cri[{e, Inf, 1, b, f}]}]
 + IIi[{3, 2}, {cri[{e, Inf, 1, c, f}]}]
 + 1/2 IIi[{3, 2}, {cri[{e, Inf, 1, d, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{e, Inf, 1, d, f}]}]
 - 1/2 IIi[{3, 2}, {cri[{f, Inf, 0, b, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{f, Inf, 0, d, b}]}]
 - IIi[{3, 2}, {cri[{f, Inf, 0, e, b}]}]
 - 1/2 IIi[{3, 2}, {cri[{f, Inf, 0, e, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{f, Inf, 1, b, c}]}]
 - 1/2 IIi[{3, 2}, {cri[{f, Inf, 1, d, b}]}]
 + IIi[{3, 2}, {cri[{f, Inf, 1, e, b}]}]
 + 1/2 IIi[{3, 2}, {cri[{f, Inf, 1, e, c}]}]
 + 1/2 IIi[{3, 2}, {cri[{Inf, b, 0, c, e}]}]
 + 1/2 IIi[{3, 2}, {cri[{Inf, b, 0, c, f}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 0, d, e}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 0, d, f}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 0, e, c}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 0, f, c}]}]
 - 1/2 IIi[{3, 2}, {cri[{Inf, b, 1, c, e}]}]
 - 1/2 IIi[{3, 2}, {cri[{Inf, b, 1, c, f}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 1, d, e}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 1, d, f}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 1, e, c}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 1, f, c}]}]
 - 3/2 IIi[{3, 2}, {cri[{Inf, c, 0, d, e}]}]
 - 3/2 IIi[{3, 2}, {cri[{Inf, c, 0, d, f}]}]
 + 3/2 IIi[{3, 2}, {cri[{Inf, c, 1, d, e}]}]
 + 3/2 IIi[{3, 2}, {cri[{Inf, c, 1, d, f}]}]
 - 3/2 IIi[{4, 1}, {cri[{b, d, 0, c, f}]}]
 - 3/2 IIi[{4, 1}, {cri[{b, d, 0, e, c}]}]
 + 1/2 IIi[{4, 1}, {cri[{b, d, 0, e, f}]}]
 + 1/2 IIi[{4, 1}, {cri[{b, d, 0, f, c}]}]
 - 1/2 IIi[{4, 1}, {cri[{b, d, 0, Inf, c}]}]
 - 1/2 IIi[{4, 1}, {cri[{b, d, 0, Inf, f}]}]
 + 3/2 IIi[{4, 1}, {cri[{b, d, 1, c, f}]}]
 + 3/2 IIi[{4, 1}, {cri[{b, d, 1, e, c}]}]
 - 1/2 IIi[{4, 1}, {cri[{b, d, 1, e, f}]}]
 - 1/2 IIi[{4, 1}, {cri[{b, d, 1, f, c}]}]
 + 1/2 IIi[{4, 1}, {cri[{b, d, 1, Inf, c}]}]
 + 1/2 IIi[{4, 1}, {cri[{b, d, 1, Inf, f}]}]
 + 1/2 IIi[{4, 1}, {cri[{b, e, 0, c, f}]}]
 - 1/2 IIi[{4, 1}, {cri[{b, e, 0, d, f}]}]
 + 3/2 IIi[{4, 1}, {cri[{b, e, 0, Inf, f}]}]
 - 1/2 IIi[{4, 1}, {cri[{b, e, 1, c, f}]}]
 + 1/2 IIi[{4, 1}, {cri[{b, e, 1, d, f}]}]
 - 3/2 IIi[{4, 1}, {cri[{b, e, 1, Inf, f}]}]
 - 1/2 IIi[{4, 1}, {cri[{b, f, 0, d, c}]}]
 + 3/2 IIi[{4, 1}, {cri[{b, f, 0, e, c}]}]
 - 3/2 IIi[{4, 1}, {cri[{b, f, 0, Inf, c}]}]
 + 1/2 IIi[{4, 1}, {cri[{b, f, 1, d, c}]}]
 - 3/2 IIi[{4, 1}, {cri[{b, f, 1, e, c}]}]
 + 3/2 IIi[{4, 1}, {cri[{b, f, 1, Inf, c}]}]
 + 1/2 IIi[{4, 1}, {cri[{c, d, 0, b, f}]}]
 - 1/2 IIi[{4, 1}, {cri[{c, d, 0, e, f}]}]
 - 3/2 IIi[{4, 1}, {cri[{c, d, 0, Inf, f}]}]
 - 1/2 IIi[{4, 1}, {cri[{c, d, 1, b, f}]}]
 + 1/2 IIi[{4, 1}, {cri[{c, d, 1, e, f}]}]
 + 3/2 IIi[{4, 1}, {cri[{c, d, 1, Inf, f}]}]
 - 1/2 IIi[{4, 1}, {cri[{c, e, 0, b, f}]}]
 + 3/2 IIi[{4, 1}, {cri[{c, e, 0, d, f}]}]
 - 3/2 IIi[{4, 1}, {cri[{c, e, 0, Inf, f}]}]
 + 1/2 IIi[{4, 1}, {cri[{c, e, 1, b, f}]}]
 - 3/2 IIi[{4, 1}, {cri[{c, e, 1, d, f}]}]
 + 3/2 IIi[{4, 1}, {cri[{c, e, 1, Inf, f}]}]
 - 3/2 IIi[{4, 1}, {cri[{d, Inf, 0, b, c}]}]
 - 2 IIi[{4, 1}, {cri[{d, Inf, 0, b, f}]}]
 + 3/2 IIi[{4, 1}, {cri[{d, Inf, 0, e, c}]}]
 - 1/2 IIi[{4, 1}, {cri[{d, Inf, 0, f, c}]}]
 + 3/2 IIi[{4, 1}, {cri[{d, Inf, 1, b, c}]}]
 + 2 IIi[{4, 1}, {cri[{d, Inf, 1, b, f}]}]
 - 3/2 IIi[{4, 1}, {cri[{d, Inf, 1, e, c}]}]
 + 1/2 IIi[{4, 1}, {cri[{d, Inf, 1, f, c}]}]
 + 2 IIi[{4, 1}, {cri[{e, Inf, 0, b, f}]}]
 - IIi[{4, 1}, {cri[{e, Inf, 0, c, f}]}]
 - IIi[{4, 1}, {cri[{e, Inf, 0, d, f}]}]
 - 2 IIi[{4, 1}, {cri[{e, Inf, 1, b, f}]}]
 + IIi[{4, 1}, {cri[{e, Inf, 1, c, f}]}]
 + IIi[{4, 1}, {cri[{e, Inf, 1, d, f}]}]
 - 1/2 IIi[{4, 1}, {cri[{f, Inf, 0, b, c}]}]
 + 1/2 IIi[{4, 1}, {cri[{f, Inf, 0, d, c}]}]
 - 3/2 IIi[{4, 1}, {cri[{f, Inf, 0, e, c}]}]
 + 1/2 IIi[{4, 1}, {cri[{f, Inf, 1, b, c}]}]
 - 1/2 IIi[{4, 1}, {cri[{f, Inf, 1, d, c}]}]
 + 3/2 IIi[{4, 1}, {cri[{f, Inf, 1, e, c}]}]
 + IIi[{4, 1}, {cri[{Inf, b, 0, c, f}]}]
 - IIi[{4, 1}, {cri[{Inf, b, 0, d, c}]}]
 - IIi[{4, 1}, {cri[{Inf, b, 0, d, f}]}]
 + IIi[{4, 1}, {cri[{Inf, b, 0, e, f}]}]
 - IIi[{4, 1}, {cri[{Inf, b, 0, f, c}]}]
 - IIi[{4, 1}, {cri[{Inf, b, 1, c, f}]}]
 + IIi[{4, 1}, {cri[{Inf, b, 1, d, c}]}]
 + IIi[{4, 1}, {cri[{Inf, b, 1, d, f}]}]
 - IIi[{4, 1}, {cri[{Inf, b, 1, e, f}]}]
 + IIi[{4, 1}, {cri[{Inf, b, 1, f, c}]}]
 - 3 IIi[{4, 1}, {cri[{Inf, c, 0, d, f}]}]
 + 3 IIi[{4, 1}, {cri[{Inf, c, 1, d, f}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{b, d, 0, c, e, f}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{b, d, 0, e, f, c}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{b, d, 1, c, e, f}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{b, d, 1, e, f, c}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{b, f, 0, d, e, Inf}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{b, f, 1, d, e, Inf}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{c, e, 0, b, d, Inf}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{c, e, 1, b, d, Inf}]}]
 + IIi[{1, 1, 3}, {cri[{d, Inf, 0, b, c, e}]}]
 + IIi[{1, 1, 3}, {cri[{d, Inf, 0, b, e, f}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{d, Inf, 0, e, f, c}]}]
 - IIi[{1, 1, 3}, {cri[{d, Inf, 1, b, c, e}]}]
 - IIi[{1, 1, 3}, {cri[{d, Inf, 1, b, e, f}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{d, Inf, 1, e, f, c}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{e, Inf, 0, b, c, f}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{e, Inf, 1, b, c, f}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{Inf, b, 0, c, e, f}]}]
 + IIi[{1, 1, 3}, {cri[{Inf, b, 0, d, c, e}]}]
 + IIi[{1, 1, 3}, {cri[{Inf, b, 0, d, e, f}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{Inf, b, 0, e, c, f}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{Inf, b, 0, e, f, c}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{Inf, b, 1, c, e, f}]}]
 - IIi[{1, 1, 3}, {cri[{Inf, b, 1, d, c, e}]}]
 - IIi[{1, 1, 3}, {cri[{Inf, b, 1, d, e, f}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{Inf, b, 1, e, c, f}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{Inf, b, 1, e, f, c}]}]
 + 1/2 IIi[{1, 1, 3}, {cri[{Inf, c, 0, d, e, f}]}]
 - 1/2 IIi[{1, 1, 3}, {cri[{Inf, c, 1, d, e, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{b, d, 0, c, e, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{b, d, 0, e, f, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{b, d, 1, c, e, f}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{b, d, 1, e, f, c}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{b, e, 0, d, Inf, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{b, e, 1, d, Inf, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{b, f, 0, e, Inf, c}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{b, f, 1, e, Inf, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{c, d, 0, b, Inf, e}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{c, d, 1, b, Inf, e}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{c, e, 0, d, Inf, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{c, e, 1, d, Inf, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 0, b, c, e}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 0, b, c, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 0, b, e, c}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 0, b, e, f}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 0, e, f, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 1, b, c, e}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 1, b, c, f}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 1, b, e, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 1, b, e, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{d, Inf, 1, e, f, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{e, Inf, 0, b, c, f}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{e, Inf, 0, b, d, c}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{e, Inf, 1, b, c, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{e, Inf, 1, b, d, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{f, Inf, 0, d, e, b}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{f, Inf, 1, d, e, b}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 0, c, e, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 0, d, c, e}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 0, d, c, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 0, d, e, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 0, e, c, f}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 0, e, f, c}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 1, c, e, f}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 1, d, c, e}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 1, d, c, f}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 1, d, e, c}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 1, e, c, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{Inf, b, 1, e, f, c}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{Inf, c, 0, b, d, e}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{Inf, c, 0, d, e, f}]}]
 + 1/2 IIi[{1, 2, 2}, {cri[{Inf, c, 1, b, d, e}]}]
 - 1/2 IIi[{1, 2, 2}, {cri[{Inf, c, 1, d, e, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{b, d, 0, c, e, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{b, d, 0, e, f, c}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{b, d, 1, c, e, f}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{b, d, 1, e, f, c}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{b, e, 0, d, Inf, f}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{b, e, 1, d, Inf, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{b, f, 0, d, e, c}]}]
 - IIi[{1, 3, 1}, {cri[{b, f, 0, e, Inf, c}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{b, f, 1, d, e, c}]}]
 + IIi[{1, 3, 1}, {cri[{b, f, 1, e, Inf, c}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{c, d, 0, b, Inf, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{c, d, 1, b, Inf, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{c, e, 0, b, d, f}]}]
 - IIi[{1, 3, 1}, {cri[{c, e, 0, d, Inf, f}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{c, e, 1, b, d, f}]}]
 + IIi[{1, 3, 1}, {cri[{c, e, 1, d, Inf, f}]}]
 + IIi[{1, 3, 1}, {cri[{d, Inf, 0, b, c, f}]}]
 + IIi[{1, 3, 1}, {cri[{d, Inf, 0, b, e, c}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{d, Inf, 0, e, f, c}]}]
 - IIi[{1, 3, 1}, {cri[{d, Inf, 1, b, c, f}]}]
 - IIi[{1, 3, 1}, {cri[{d, Inf, 1, b, e, c}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{d, Inf, 1, e, f, c}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{e, Inf, 0, b, c, f}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{e, Inf, 0, b, d, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{e, Inf, 1, b, c, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{e, Inf, 1, b, d, f}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{f, Inf, 0, d, e, c}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{f, Inf, 1, d, e, c}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{Inf, b, 0, c, e, f}]}]
 + IIi[{1, 3, 1}, {cri[{Inf, b, 0, d, c, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{Inf, b, 0, d, e, c}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{Inf, b, 0, e, c, f}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{Inf, b, 0, e, f, c}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{Inf, b, 1, c, e, f}]}]
 - IIi[{1, 3, 1}, {cri[{Inf, b, 1, d, c, f}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{Inf, b, 1, d, e, c}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{Inf, b, 1, e, c, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{Inf, b, 1, e, f, c}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{Inf, c, 0, b, d, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{Inf, c, 0, d, e, f}]}]
 + 1/2 IIi[{1, 3, 1}, {cri[{Inf, c, 1, b, d, f}]}]
 - 1/2 IIi[{1, 3, 1}, {cri[{Inf, c, 1, d, e, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{b, d, 0, c, e, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{b, d, 0, e, f, c}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{b, d, 0, Inf, c, e}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{b, d, 0, Inf, e, f}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{b, d, 1, c, e, f}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{b, d, 1, e, f, c}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{b, d, 1, Inf, c, e}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{b, d, 1, Inf, e, f}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{b, e, 0, Inf, c, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{b, e, 1, Inf, c, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{c, d, 0, Inf, e, f}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{c, d, 1, Inf, e, f}]}]
 + IIi[{2, 1, 2}, {cri[{d, Inf, 0, b, c, e}]}]
 + IIi[{2, 1, 2}, {cri[{d, Inf, 0, b, e, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{d, Inf, 0, b, f, c}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{d, Inf, 0, e, f, c}]}]
 - IIi[{2, 1, 2}, {cri[{d, Inf, 1, b, c, e}]}]
 - IIi[{2, 1, 2}, {cri[{d, Inf, 1, b, e, f}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{d, Inf, 1, b, f, c}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{d, Inf, 1, e, f, c}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{e, Inf, 0, b, c, f}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{e, Inf, 0, d, b, c}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{e, Inf, 0, d, c, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{e, Inf, 1, b, c, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{e, Inf, 1, d, b, c}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{e, Inf, 1, d, c, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{f, Inf, 0, e, b, c}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{f, Inf, 1, e, b, c}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 0, c, e, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 0, d, c, e}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 0, d, e, c}]}]
 + IIi[{2, 1, 2}, {cri[{Inf, b, 0, d, e, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 0, d, f, c}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 0, e, c, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 1, c, e, f}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 1, d, c, e}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 1, d, e, c}]}]
 - IIi[{2, 1, 2}, {cri[{Inf, b, 1, d, e, f}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 1, d, f, c}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{Inf, b, 1, e, c, f}]}]
 + 1/2 IIi[{2, 1, 2}, {cri[{Inf, c, 0, b, d, e}]}]
 + IIi[{2, 1, 2}, {cri[{Inf, c, 0, d, e, f}]}]
 - 1/2 IIi[{2, 1, 2}, {cri[{Inf, c, 1, b, d, e}]}]
 - IIi[{2, 1, 2}, {cri[{Inf, c, 1, d, e, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{b, d, 0, c, e, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{b, d, 0, e, f, c}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{b, d, 0, Inf, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{b, d, 0, Inf, e, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{b, d, 1, c, e, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{b, d, 1, e, f, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{b, d, 1, Inf, c, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{b, d, 1, Inf, e, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{b, e, 0, Inf, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{b, e, 1, Inf, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{b, f, 0, d, Inf, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{b, f, 0, e, Inf, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{b, f, 1, d, Inf, c}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{b, f, 1, e, Inf, c}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{c, d, 0, Inf, e, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{c, d, 1, Inf, e, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{c, e, 0, b, Inf, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{c, e, 0, d, Inf, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{c, e, 1, b, Inf, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{c, e, 1, d, Inf, f}]}]
 + IIi[{2, 2, 1}, {cri[{d, Inf, 0, b, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{d, Inf, 0, b, e, c}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{d, Inf, 0, b, e, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{d, Inf, 0, b, f, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{d, Inf, 0, e, f, c}]}]
 - IIi[{2, 2, 1}, {cri[{d, Inf, 1, b, c, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{d, Inf, 1, b, e, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{d, Inf, 1, b, e, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{d, Inf, 1, b, f, c}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{d, Inf, 1, e, f, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{e, Inf, 0, b, c, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{e, Inf, 0, d, b, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{e, Inf, 0, d, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{e, Inf, 1, b, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{e, Inf, 1, d, b, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{e, Inf, 1, d, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{f, Inf, 0, e, b, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{f, Inf, 1, e, b, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 0, c, e, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 0, d, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 0, d, e, c}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 0, d, f, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 0, e, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 1, c, e, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 1, d, c, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 1, d, e, c}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 1, d, f, c}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{Inf, b, 1, e, c, f}]}]
 + 1/2 IIi[{2, 2, 1}, {cri[{Inf, c, 0, b, d, f}]}]
 + IIi[{2, 2, 1}, {cri[{Inf, c, 0, d, e, f}]}]
 - 1/2 IIi[{2, 2, 1}, {cri[{Inf, c, 1, b, d, f}]}]
 - IIi[{2, 2, 1}, {cri[{Inf, c, 1, d, e, f}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{b, d, 0, c, e, f}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{b, d, 0, e, f, c}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{b, d, 0, Inf, e, f}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{b, d, 0, Inf, f, c}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{b, d, 1, c, e, f}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{b, d, 1, e, f, c}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{b, d, 1, Inf, e, f}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{b, d, 1, Inf, f, c}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{b, e, 0, d, c, f}]}]
 - IIi[{3, 1, 1}, {cri[{b, e, 0, Inf, c, f}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{b, e, 1, d, c, f}]}]
 + IIi[{3, 1, 1}, {cri[{b, e, 1, Inf, c, f}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{c, d, 0, b, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{c, d, 0, Inf, e, f}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{c, d, 1, b, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{c, d, 1, Inf, e, f}]}]
 + 3/2 IIi[{3, 1, 1}, {cri[{d, Inf, 0, b, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 0, b, f, c}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{d, Inf, 0, e, f, c}]}]
 - 3/2 IIi[{3, 1, 1}, {cri[{d, Inf, 1, b, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 1, b, f, c}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{d, Inf, 1, e, f, c}]}]
 - IIi[{3, 1, 1}, {cri[{e, Inf, 0, b, c, f}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{e, Inf, 0, d, c, f}]}]
 + IIi[{3, 1, 1}, {cri[{e, Inf, 1, b, c, f}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{e, Inf, 1, d, c, f}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{f, Inf, 0, d, b, c}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, 0, e, b, c}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{f, Inf, 1, d, b, c}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, 1, e, b, c}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 0, c, e, f}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 0, d, c, f}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 0, d, e, f}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 0, d, f, c}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 0, e, c, f}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 0, e, f, c}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 1, c, e, f}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 1, d, c, f}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 1, d, e, f}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 1, d, f, c}]}]
 + 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 1, e, c, f}]}]
 - 1/2 IIi[{3, 1, 1}, {cri[{Inf, b, 1, e, f, c}]}]
 + 3/2 IIi[{3, 1, 1}, {cri[{Inf, c, 0, d, e, f}]}]
 - 3/2 IIi[{3, 1, 1}, {cri[{Inf, c, 1, d, e, f}]}]
 + IIi[{1, 1, 1, 1, 1}, {cri[{Inf, 0, 1, b, c, d, e, f}]}] ); 

wt5DanOddNPrecomputed = ( -6 IIi[{5}, {cri[{0, b, d, Inf}]}]
 - IIi[{5}, {cri[{0, b, f, Inf}]}]
 + IIi[{5}, {cri[{0, c, b, d}]}]
 + IIi[{5}, {cri[{0, c, b, f}]}]
 - IIi[{5}, {cri[{0, c, d, Inf}]}]
 - IIi[{5}, {cri[{0, c, f, Inf}]}]
 - 2 IIi[{5}, {cri[{0, c, Inf, b}]}]
 - 4 IIi[{5}, {cri[{0, d, b, f}]}]
 + 4 IIi[{5}, {cri[{0, d, f, Inf}]}]
 - 2 IIi[{5}, {cri[{0, d, Inf, b}]}]
 - 4 IIi[{5}, {cri[{0, e, b, d}]}]
 + 6 IIi[{5}, {cri[{0, e, b, f}]}]
 + 4 IIi[{5}, {cri[{0, e, d, Inf}]}]
 - 6 IIi[{5}, {cri[{0, e, f, Inf}]}]
 - 2 IIi[{5}, {cri[{0, e, Inf, b}]}]
 + IIi[{5}, {cri[{0, f, b, d}]}]
 - IIi[{5}, {cri[{0, f, d, Inf}]}]
 - 2 IIi[{5}, {cri[{0, f, Inf, b}]}]
 - 4 IIi[{5}, {cri[{0, Inf, b, d}]}]
 - 4 IIi[{5}, {cri[{0, Inf, b, f}]}]
 + 6 IIi[{5}, {cri[{1, b, d, Inf}]}]
 + IIi[{5}, {cri[{1, b, f, Inf}]}]
 - IIi[{5}, {cri[{1, c, b, d}]}]
 - IIi[{5}, {cri[{1, c, b, f}]}]
 + IIi[{5}, {cri[{1, c, d, Inf}]}]
 + IIi[{5}, {cri[{1, c, f, Inf}]}]
 + 2 IIi[{5}, {cri[{1, c, Inf, b}]}]
 + 4 IIi[{5}, {cri[{1, d, b, f}]}]
 - 4 IIi[{5}, {cri[{1, d, f, Inf}]}]
 + 2 IIi[{5}, {cri[{1, d, Inf, b}]}]
 + 4 IIi[{5}, {cri[{1, e, b, d}]}]
 - 6 IIi[{5}, {cri[{1, e, b, f}]}]
 - 4 IIi[{5}, {cri[{1, e, d, Inf}]}]
 + 6 IIi[{5}, {cri[{1, e, f, Inf}]}]
 + 2 IIi[{5}, {cri[{1, e, Inf, b}]}]
 - IIi[{5}, {cri[{1, f, b, d}]}]
 + IIi[{5}, {cri[{1, f, d, Inf}]}]
 + 2 IIi[{5}, {cri[{1, f, Inf, b}]}]
 + 4 IIi[{5}, {cri[{1, Inf, b, d}]}]
 + 4 IIi[{5}, {cri[{1, Inf, b, f}]}]
 - IIi[{1, 4}, {cri[{b, d, 0, c, Inf}]}]
 + IIi[{1, 4}, {cri[{b, d, 0, e, f}]}]
 + IIi[{1, 4}, {cri[{b, d, 1, c, Inf}]}]
 - IIi[{1, 4}, {cri[{b, d, 1, e, f}]}]
 - IIi[{1, 4}, {cri[{b, f, 0, c, d}]}]
 + 3 IIi[{1, 4}, {cri[{b, f, 0, d, e}]}]
 - 3 IIi[{1, 4}, {cri[{b, f, 0, e, Inf}]}]
 + IIi[{1, 4}, {cri[{b, f, 1, c, d}]}]
 - 3 IIi[{1, 4}, {cri[{b, f, 1, d, e}]}]
 + 3 IIi[{1, 4}, {cri[{b, f, 1, e, Inf}]}]
 + 3 IIi[{1, 4}, {cri[{d, Inf, 0, b, e}]}]
 - IIi[{1, 4}, {cri[{d, Inf, 0, e, f}]}]
 - 3 IIi[{1, 4}, {cri[{d, Inf, 1, b, e}]}]
 + IIi[{1, 4}, {cri[{d, Inf, 1, e, f}]}]
 + IIi[{1, 4}, {cri[{f, Inf, 0, c, d}]}]
 - 3 IIi[{1, 4}, {cri[{f, Inf, 0, d, e}]}]
 - IIi[{1, 4}, {cri[{f, Inf, 1, c, d}]}]
 + 3 IIi[{1, 4}, {cri[{f, Inf, 1, d, e}]}]
 + IIi[{1, 4}, {cri[{Inf, b, 0, c, d}]}]
 - IIi[{1, 4}, {cri[{Inf, b, 0, e, f}]}]
 - IIi[{1, 4}, {cri[{Inf, b, 1, c, d}]}]
 + IIi[{1, 4}, {cri[{Inf, b, 1, e, f}]}]
 + IIi[{2, 3}, {cri[{b, d, 0, e, f}]}]
 + 2 IIi[{2, 3}, {cri[{b, d, 0, Inf, e}]}]
 - IIi[{2, 3}, {cri[{b, d, 1, e, f}]}]
 - 2 IIi[{2, 3}, {cri[{b, d, 1, Inf, e}]}]
 - IIi[{2, 3}, {cri[{b, f, 0, c, e}]}]
 + IIi[{2, 3}, {cri[{b, f, 0, d, e}]}]
 + 2 IIi[{2, 3}, {cri[{b, f, 0, d, Inf}]}]
 - 2 IIi[{2, 3}, {cri[{b, f, 0, e, Inf}]}]
 + IIi[{2, 3}, {cri[{b, f, 1, c, e}]}]
 - IIi[{2, 3}, {cri[{b, f, 1, d, e}]}]
 - 2 IIi[{2, 3}, {cri[{b, f, 1, d, Inf}]}]
 + 2 IIi[{2, 3}, {cri[{b, f, 1, e, Inf}]}]
 + 2 IIi[{2, 3}, {cri[{d, Inf, 0, b, e}]}]
 + IIi[{2, 3}, {cri[{d, Inf, 0, b, f}]}]
 + IIi[{2, 3}, {cri[{d, Inf, 0, c, b}]}]
 - IIi[{2, 3}, {cri[{d, Inf, 0, e, f}]}]
 - 2 IIi[{2, 3}, {cri[{d, Inf, 1, b, e}]}]
 - IIi[{2, 3}, {cri[{d, Inf, 1, b, f}]}]
 - IIi[{2, 3}, {cri[{d, Inf, 1, c, b}]}]
 + IIi[{2, 3}, {cri[{d, Inf, 1, e, f}]}]
 + IIi[{2, 3}, {cri[{f, Inf, 0, c, e}]}]
 - IIi[{2, 3}, {cri[{f, Inf, 0, d, e}]}]
 + IIi[{2, 3}, {cri[{f, Inf, 0, e, b}]}]
 - IIi[{2, 3}, {cri[{f, Inf, 1, c, e}]}]
 + IIi[{2, 3}, {cri[{f, Inf, 1, d, e}]}]
 - IIi[{2, 3}, {cri[{f, Inf, 1, e, b}]}]
 + IIi[{2, 3}, {cri[{Inf, b, 0, c, d}]}]
 + IIi[{2, 3}, {cri[{Inf, b, 0, c, e}]}]
 + IIi[{2, 3}, {cri[{Inf, b, 0, d, e}]}]
 + IIi[{2, 3}, {cri[{Inf, b, 0, d, f}]}]
 - IIi[{2, 3}, {cri[{Inf, b, 1, c, d}]}]
 - IIi[{2, 3}, {cri[{Inf, b, 1, c, e}]}]
 - IIi[{2, 3}, {cri[{Inf, b, 1, d, e}]}]
 - IIi[{2, 3}, {cri[{Inf, b, 1, d, f}]}]
 - IIi[{3, 2}, {cri[{b, d, 0, c, e}]}]
 + IIi[{3, 2}, {cri[{b, d, 0, e, f}]}]
 + 2 IIi[{3, 2}, {cri[{b, d, 0, Inf, e}]}]
 + IIi[{3, 2}, {cri[{b, d, 0, Inf, f}]}]
 + IIi[{3, 2}, {cri[{b, d, 1, c, e}]}]
 - IIi[{3, 2}, {cri[{b, d, 1, e, f}]}]
 - 2 IIi[{3, 2}, {cri[{b, d, 1, Inf, e}]}]
 - IIi[{3, 2}, {cri[{b, d, 1, Inf, f}]}]
 - IIi[{3, 2}, {cri[{b, f, 0, c, Inf}]}]
 + 2 IIi[{3, 2}, {cri[{b, f, 0, d, Inf}]}]
 - IIi[{3, 2}, {cri[{b, f, 0, e, Inf}]}]
 + IIi[{3, 2}, {cri[{b, f, 1, c, Inf}]}]
 - 2 IIi[{3, 2}, {cri[{b, f, 1, d, Inf}]}]
 + IIi[{3, 2}, {cri[{b, f, 1, e, Inf}]}]
 + IIi[{3, 2}, {cri[{d, Inf, 0, b, e}]}]
 + 2 IIi[{3, 2}, {cri[{d, Inf, 0, b, f}]}]
 + IIi[{3, 2}, {cri[{d, Inf, 0, c, e}]}]
 - IIi[{3, 2}, {cri[{d, Inf, 0, e, f}]}]
 - IIi[{3, 2}, {cri[{d, Inf, 1, b, e}]}]
 - 2 IIi[{3, 2}, {cri[{d, Inf, 1, b, f}]}]
 - IIi[{3, 2}, {cri[{d, Inf, 1, c, e}]}]
 + IIi[{3, 2}, {cri[{d, Inf, 1, e, f}]}]
 - IIi[{3, 2}, {cri[{f, Inf, 0, d, b}]}]
 + 2 IIi[{3, 2}, {cri[{f, Inf, 0, e, b}]}]
 + IIi[{3, 2}, {cri[{f, Inf, 1, d, b}]}]
 - 2 IIi[{3, 2}, {cri[{f, Inf, 1, e, b}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 0, c, e}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 0, d, e}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 0, d, f}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 0, e, f}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 1, c, e}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 1, d, e}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 1, d, f}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 1, e, f}]}]
 - IIi[{4, 1}, {cri[{b, d, 0, c, f}]}]
 + IIi[{4, 1}, {cri[{b, d, 0, e, f}]}]
 + 3 IIi[{4, 1}, {cri[{b, d, 0, Inf, f}]}]
 + IIi[{4, 1}, {cri[{b, d, 1, c, f}]}]
 - IIi[{4, 1}, {cri[{b, d, 1, e, f}]}]
 - 3 IIi[{4, 1}, {cri[{b, d, 1, Inf, f}]}]
 + 3 IIi[{4, 1}, {cri[{d, Inf, 0, b, f}]}]
 + IIi[{4, 1}, {cri[{d, Inf, 0, c, f}]}]
 - IIi[{4, 1}, {cri[{d, Inf, 0, e, f}]}]
 - 3 IIi[{4, 1}, {cri[{d, Inf, 1, b, f}]}]
 - IIi[{4, 1}, {cri[{d, Inf, 1, c, f}]}]
 + IIi[{4, 1}, {cri[{d, Inf, 1, e, f}]}]
 + IIi[{4, 1}, {cri[{f, Inf, 0, c, b}]}]
 - 3 IIi[{4, 1}, {cri[{f, Inf, 0, d, b}]}]
 + 3 IIi[{4, 1}, {cri[{f, Inf, 0, e, b}]}]
 - IIi[{4, 1}, {cri[{f, Inf, 1, c, b}]}]
 + 3 IIi[{4, 1}, {cri[{f, Inf, 1, d, b}]}]
 - 3 IIi[{4, 1}, {cri[{f, Inf, 1, e, b}]}]
 + 2 IIi[{4, 1}, {cri[{Inf, b, 0, c, f}]}]
 + 2 IIi[{4, 1}, {cri[{Inf, b, 0, e, f}]}]
 - 2 IIi[{4, 1}, {cri[{Inf, b, 1, c, f}]}]
 - 2 IIi[{4, 1}, {cri[{Inf, b, 1, e, f}]}]
 + IIi[{1, 1, 3}, {cri[{b, f, 0, c, d, e}]}]
 - 2 IIi[{1, 1, 3}, {cri[{b, f, 0, d, e, Inf}]}]
 - IIi[{1, 1, 3}, {cri[{b, f, 1, c, d, e}]}]
 + 2 IIi[{1, 1, 3}, {cri[{b, f, 1, d, e, Inf}]}]
 - IIi[{1, 1, 3}, {cri[{d, Inf, 0, b, e, f}]}]
 + IIi[{1, 1, 3}, {cri[{d, Inf, 1, b, e, f}]}]
 - IIi[{1, 1, 3}, {cri[{f, Inf, 0, c, d, e}]}]
 + IIi[{1, 1, 3}, {cri[{f, Inf, 1, c, d, e}]}]
 - IIi[{1, 1, 3}, {cri[{Inf, b, 0, c, d, e}]}]
 - IIi[{1, 1, 3}, {cri[{Inf, b, 0, d, e, f}]}]
 + IIi[{1, 1, 3}, {cri[{Inf, b, 1, c, d, e}]}]
 + IIi[{1, 1, 3}, {cri[{Inf, b, 1, d, e, f}]}]
 + IIi[{1, 2, 2}, {cri[{b, d, 0, c, Inf, e}]}]
 - IIi[{1, 2, 2}, {cri[{b, d, 1, c, Inf, e}]}]
 + IIi[{1, 2, 2}, {cri[{b, f, 0, c, d, Inf}]}]
 - IIi[{1, 2, 2}, {cri[{b, f, 0, d, e, Inf}]}]
 - IIi[{1, 2, 2}, {cri[{b, f, 1, c, d, Inf}]}]
 + IIi[{1, 2, 2}, {cri[{b, f, 1, d, e, Inf}]}]
 - IIi[{1, 2, 2}, {cri[{d, Inf, 0, b, e, f}]}]
 + IIi[{1, 2, 2}, {cri[{d, Inf, 1, b, e, f}]}]
 + IIi[{1, 2, 2}, {cri[{f, Inf, 0, d, e, b}]}]
 - IIi[{1, 2, 2}, {cri[{f, Inf, 1, d, e, b}]}]
 + IIi[{1, 3, 1}, {cri[{b, d, 0, c, Inf, f}]}]
 - IIi[{1, 3, 1}, {cri[{b, d, 1, c, Inf, f}]}]
 - IIi[{1, 3, 1}, {cri[{d, Inf, 0, b, e, f}]}]
 + IIi[{1, 3, 1}, {cri[{d, Inf, 1, b, e, f}]}]
 - IIi[{1, 3, 1}, {cri[{f, Inf, 0, c, d, b}]}]
 + 2 IIi[{1, 3, 1}, {cri[{f, Inf, 0, d, e, b}]}]
 + IIi[{1, 3, 1}, {cri[{f, Inf, 1, c, d, b}]}]
 - 2 IIi[{1, 3, 1}, {cri[{f, Inf, 1, d, e, b}]}]
 - IIi[{1, 3, 1}, {cri[{Inf, b, 0, c, d, f}]}]
 + IIi[{1, 3, 1}, {cri[{Inf, b, 0, d, e, f}]}]
 + IIi[{1, 3, 1}, {cri[{Inf, b, 1, c, d, f}]}]
 - IIi[{1, 3, 1}, {cri[{Inf, b, 1, d, e, f}]}]
 - IIi[{2, 1, 2}, {cri[{b, d, 0, Inf, e, f}]}]
 + IIi[{2, 1, 2}, {cri[{b, d, 1, Inf, e, f}]}]
 + IIi[{2, 1, 2}, {cri[{b, f, 0, c, e, Inf}]}]
 - IIi[{2, 1, 2}, {cri[{b, f, 0, d, e, Inf}]}]
 - IIi[{2, 1, 2}, {cri[{b, f, 1, c, e, Inf}]}]
 + IIi[{2, 1, 2}, {cri[{b, f, 1, d, e, Inf}]}]
 - IIi[{2, 1, 2}, {cri[{d, Inf, 0, b, e, f}]}]
 - IIi[{2, 1, 2}, {cri[{d, Inf, 0, c, b, e}]}]
 + IIi[{2, 1, 2}, {cri[{d, Inf, 1, b, e, f}]}]
 + IIi[{2, 1, 2}, {cri[{d, Inf, 1, c, b, e}]}]
 - IIi[{2, 1, 2}, {cri[{Inf, b, 0, c, d, e}]}]
 - IIi[{2, 1, 2}, {cri[{Inf, b, 0, d, e, f}]}]
 + IIi[{2, 1, 2}, {cri[{Inf, b, 1, c, d, e}]}]
 + IIi[{2, 1, 2}, {cri[{Inf, b, 1, d, e, f}]}]
 - IIi[{2, 2, 1}, {cri[{b, d, 0, Inf, e, f}]}]
 + IIi[{2, 2, 1}, {cri[{b, d, 1, Inf, e, f}]}]
 - IIi[{2, 2, 1}, {cri[{d, Inf, 0, b, e, f}]}]
 - IIi[{2, 2, 1}, {cri[{d, Inf, 0, c, b, f}]}]
 + IIi[{2, 2, 1}, {cri[{d, Inf, 1, b, e, f}]}]
 + IIi[{2, 2, 1}, {cri[{d, Inf, 1, c, b, f}]}]
 - IIi[{2, 2, 1}, {cri[{f, Inf, 0, c, e, b}]}]
 + IIi[{2, 2, 1}, {cri[{f, Inf, 0, d, e, b}]}]
 + IIi[{2, 2, 1}, {cri[{f, Inf, 1, c, e, b}]}]
 - IIi[{2, 2, 1}, {cri[{f, Inf, 1, d, e, b}]}]
 - IIi[{2, 2, 1}, {cri[{Inf, b, 0, c, d, f}]}]
 - IIi[{2, 2, 1}, {cri[{Inf, b, 0, c, e, f}]}]
 + IIi[{2, 2, 1}, {cri[{Inf, b, 1, c, d, f}]}]
 + IIi[{2, 2, 1}, {cri[{Inf, b, 1, c, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, 0, c, e, f}]}]
 - 2 IIi[{3, 1, 1}, {cri[{b, d, 0, Inf, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, 1, c, e, f}]}]
 + 2 IIi[{3, 1, 1}, {cri[{b, d, 1, Inf, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 0, b, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 0, c, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 1, b, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 1, c, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 0, c, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 0, d, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 1, c, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 1, d, e, f}]}]
 + IIi[{1, 1, 1, 1, 1}, {cri[{Inf, 0, 1, b, c, d, e, f}]}] );
 
wt5DanOddNas311and32and5Precomputed = ( -3 IIi[{5}, {cri[{0, b, d, Inf}]}]
 - 13 IIi[{5}, {cri[{0, b, f, Inf}]}]
 + IIi[{5}, {cri[{0, c, b, d}]}]
 + 3 IIi[{5}, {cri[{0, d, b, f}]}]
 + 4/3 IIi[{5}, {cri[{0, d, b, Inf}]}]
 - 4/3 IIi[{5}, {cri[{0, d, f, b}]}]
 - IIi[{5}, {cri[{0, d, f, Inf}]}]
 - 4 IIi[{5}, {cri[{0, d, Inf, b}]}]
 + 4/3 IIi[{5}, {cri[{0, d, Inf, f}]}]
 - 15 IIi[{5}, {cri[{0, e, b, d}]}]
 - 8 IIi[{5}, {cri[{0, e, b, f}]}]
 - 4 IIi[{5}, {cri[{0, e, b, Inf}]}]
 - 21 IIi[{5}, {cri[{0, e, d, Inf}]}]
 + 8 IIi[{5}, {cri[{0, e, f, b}]}]
 + 7 IIi[{5}, {cri[{0, e, f, Inf}]}]
 - 14 IIi[{5}, {cri[{0, e, Inf, b}]}]
 + 4/3 IIi[{5}, {cri[{0, e, Inf, d}]}]
 - 16/3 IIi[{5}, {cri[{0, e, Inf, f}]}]
 - 15 IIi[{5}, {cri[{0, f, b, d}]}]
 - 16/3 IIi[{5}, {cri[{0, f, b, Inf}]}]
 + 3 IIi[{5}, {cri[{0, f, d, Inf}]}]
 - 10 IIi[{5}, {cri[{0, f, Inf, b}]}]
 - 16/3 IIi[{5}, {cri[{0, f, Inf, d}]}]
 + 2 IIi[{5}, {cri[{0, Inf, b, d}]}]
 + 8 IIi[{5}, {cri[{0, Inf, b, f}]}]
 - 32/3 IIi[{5}, {cri[{0, Inf, f, b}]}]
 + 3 IIi[{5}, {cri[{1, b, d, Inf}]}]
 + 13 IIi[{5}, {cri[{1, b, f, Inf}]}]
 - IIi[{5}, {cri[{1, c, b, d}]}]
 - 3 IIi[{5}, {cri[{1, d, b, f}]}]
 - 4/3 IIi[{5}, {cri[{1, d, b, Inf}]}]
 + 4/3 IIi[{5}, {cri[{1, d, f, b}]}]
 + IIi[{5}, {cri[{1, d, f, Inf}]}]
 + 4 IIi[{5}, {cri[{1, d, Inf, b}]}]
 - 4/3 IIi[{5}, {cri[{1, d, Inf, f}]}]
 + 15 IIi[{5}, {cri[{1, e, b, d}]}]
 + 8 IIi[{5}, {cri[{1, e, b, f}]}]
 + 4 IIi[{5}, {cri[{1, e, b, Inf}]}]
 + 21 IIi[{5}, {cri[{1, e, d, Inf}]}]
 - 8 IIi[{5}, {cri[{1, e, f, b}]}]
 - 7 IIi[{5}, {cri[{1, e, f, Inf}]}]
 + 14 IIi[{5}, {cri[{1, e, Inf, b}]}]
 - 4/3 IIi[{5}, {cri[{1, e, Inf, d}]}]
 + 16/3 IIi[{5}, {cri[{1, e, Inf, f}]}]
 + 15 IIi[{5}, {cri[{1, f, b, d}]}]
 + 16/3 IIi[{5}, {cri[{1, f, b, Inf}]}]
 - 3 IIi[{5}, {cri[{1, f, d, Inf}]}]
 + 10 IIi[{5}, {cri[{1, f, Inf, b}]}]
 + 16/3 IIi[{5}, {cri[{1, f, Inf, d}]}]
 - 2 IIi[{5}, {cri[{1, Inf, b, d}]}]
 - 8 IIi[{5}, {cri[{1, Inf, b, f}]}]
 + 32/3 IIi[{5}, {cri[{1, Inf, f, b}]}]
 - IIi[{3, 2}, {cri[{b, d, 0, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, 0, c, f}]}]
 - 4/3 IIi[{3, 2}, {cri[{b, d, 0, e, f}]}]
 + IIi[{3, 2}, {cri[{b, d, 0, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, 0, f, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, 0, f, e}]}]
 - IIi[{3, 2}, {cri[{b, d, 0, Inf, f}]}]
 + IIi[{3, 2}, {cri[{b, d, 1, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, 1, c, f}]}]
 + 4/3 IIi[{3, 2}, {cri[{b, d, 1, e, f}]}]
 - IIi[{3, 2}, {cri[{b, d, 1, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, 1, f, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, 1, f, e}]}]
 + IIi[{3, 2}, {cri[{b, d, 1, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, 0, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, 1, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf, 1}]}]
 - 7/3 IIi[{3, 2}, {cri[{b, d, e, 0, f}]}]
 + 7/3 IIi[{3, 2}, {cri[{b, d, e, 1, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, e, f, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, e, f, 1}]}]
 - 2 IIi[{3, 2}, {cri[{b, d, Inf, 0, e}]}]
 - IIi[{3, 2}, {cri[{b, d, Inf, 0, f}]}]
 + 2 IIi[{3, 2}, {cri[{b, d, Inf, 1, e}]}]
 + IIi[{3, 2}, {cri[{b, d, Inf, 1, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, 0, d, e}]}]
 - IIi[{3, 2}, {cri[{b, f, 0, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, 0, e, Inf}]}]
 - IIi[{3, 2}, {cri[{b, f, 0, Inf, c}]}]
 + 2 IIi[{3, 2}, {cri[{b, f, 0, Inf, d}]}]
 - IIi[{3, 2}, {cri[{b, f, 0, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, 1, d, e}]}]
 + IIi[{3, 2}, {cri[{b, f, 1, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, 1, e, Inf}]}]
 + IIi[{3, 2}, {cri[{b, f, 1, Inf, c}]}]
 - 2 IIi[{3, 2}, {cri[{b, f, 1, Inf, d}]}]
 + IIi[{3, 2}, {cri[{b, f, 1, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, 0, d}]}]
 + IIi[{3, 2}, {cri[{b, f, c, 0, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, 1, d}]}]
 - IIi[{3, 2}, {cri[{b, f, c, 1, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, d, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, d, 0, e}]}]
 - 3 IIi[{3, 2}, {cri[{b, f, d, 0, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, d, 1, e}]}]
 + 3 IIi[{3, 2}, {cri[{b, f, d, 1, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, d, e, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, d, e, 1}]}]
 + 7/3 IIi[{3, 2}, {cri[{b, f, e, 0, Inf}]}]
 - 7/3 IIi[{3, 2}, {cri[{b, f, e, 1, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf, 1}]}]
 - IIi[{3, 2}, {cri[{b, Inf, c, 0, d}]}]
 - IIi[{3, 2}, {cri[{b, Inf, c, 0, e}]}]
 + IIi[{3, 2}, {cri[{b, Inf, c, 1, d}]}]
 + IIi[{3, 2}, {cri[{b, Inf, c, 1, e}]}]
 - IIi[{3, 2}, {cri[{b, Inf, d, 0, e}]}]
 - IIi[{3, 2}, {cri[{b, Inf, d, 0, f}]}]
 + IIi[{3, 2}, {cri[{b, Inf, d, 1, e}]}]
 + IIi[{3, 2}, {cri[{b, Inf, d, 1, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e, 1}]}]
 - IIi[{3, 2}, {cri[{d, b, e, 0, f}]}]
 + IIi[{3, 2}, {cri[{d, b, e, 1, f}]}]
 - 2 IIi[{3, 2}, {cri[{d, b, Inf, 0, e}]}]
 + 2 IIi[{3, 2}, {cri[{d, b, Inf, 1, e}]}]
 - IIi[{3, 2}, {cri[{d, Inf, 0, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, 0, c, f}]}]
 + IIi[{3, 2}, {cri[{d, Inf, 0, e, b}]}]
 + IIi[{3, 2}, {cri[{d, Inf, 0, e, c}]}]
 - IIi[{3, 2}, {cri[{d, Inf, 0, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, 0, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, 0, f, e}]}]
 + IIi[{3, 2}, {cri[{d, Inf, 1, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, 1, c, f}]}]
 - IIi[{3, 2}, {cri[{d, Inf, 1, e, b}]}]
 - IIi[{3, 2}, {cri[{d, Inf, 1, e, c}]}]
 + IIi[{3, 2}, {cri[{d, Inf, 1, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, 1, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, 1, f, e}]}]
 - 3 IIi[{3, 2}, {cri[{d, Inf, b, 0, e}]}]
 - IIi[{3, 2}, {cri[{d, Inf, b, 0, f}]}]
 + 3 IIi[{3, 2}, {cri[{d, Inf, b, 1, e}]}]
 + IIi[{3, 2}, {cri[{d, Inf, b, 1, f}]}]
 - IIi[{3, 2}, {cri[{d, Inf, c, 0, e}]}]
 + IIi[{3, 2}, {cri[{d, Inf, c, 1, e}]}]
 + IIi[{3, 2}, {cri[{d, Inf, e, f, 0}]}]
 - IIi[{3, 2}, {cri[{d, Inf, e, f, 1}]}]
 + IIi[{3, 2}, {cri[{f, b, c, 0, e}]}]
 - IIi[{3, 2}, {cri[{f, b, c, 1, e}]}]
 - IIi[{3, 2}, {cri[{f, b, d, 0, e}]}]
 - 2 IIi[{3, 2}, {cri[{f, b, d, 0, Inf}]}]
 + IIi[{3, 2}, {cri[{f, b, d, 1, e}]}]
 + 2 IIi[{3, 2}, {cri[{f, b, d, 1, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, b, d, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, b, d, e, 1}]}]
 + 2 IIi[{3, 2}, {cri[{f, b, e, 0, Inf}]}]
 - 2 IIi[{3, 2}, {cri[{f, b, e, 1, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, b, e, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, b, e, d, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, b, e, Inf, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, b, e, Inf, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, b, Inf, e, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, b, Inf, e, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, 0, b, c}]}]
 + IIi[{3, 2}, {cri[{f, Inf, 0, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, 0, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, 0, d, e}]}]
 - IIi[{3, 2}, {cri[{f, Inf, 0, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, 1, b, c}]}]
 - IIi[{3, 2}, {cri[{f, Inf, 1, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, 1, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, 1, d, e}]}]
 + IIi[{3, 2}, {cri[{f, Inf, 1, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, c, 0, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, c, 1, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, c, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, c, d, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, d, 0, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, d, 1, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, d, e, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, d, e, 1}]}]
 - 2 IIi[{3, 2}, {cri[{f, Inf, e, 0, b}]}]
 + 2 IIi[{3, 2}, {cri[{f, Inf, e, 1, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, b, 0, c, f}]}]
 - 4/3 IIi[{3, 2}, {cri[{Inf, b, 0, d, e}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 0, e, c}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 0, e, d}]}]
 - 2 IIi[{3, 2}, {cri[{Inf, b, 0, e, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, b, 0, f, c}]}]
 + IIi[{3, 2}, {cri[{Inf, b, 0, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, 0, f, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, b, 1, c, f}]}]
 + 4/3 IIi[{3, 2}, {cri[{Inf, b, 1, d, e}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 1, e, c}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 1, e, d}]}]
 + 2 IIi[{3, 2}, {cri[{Inf, b, 1, e, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, b, 1, f, c}]}]
 - IIi[{3, 2}, {cri[{Inf, b, 1, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, 1, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, c, 0, d}]}]
 - IIi[{3, 2}, {cri[{Inf, b, c, 0, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, c, 1, d}]}]
 + IIi[{3, 2}, {cri[{Inf, b, c, 1, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, c, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, c, d, 1}]}]
 - 7/3 IIi[{3, 2}, {cri[{Inf, b, d, 0, e}]}]
 - IIi[{3, 2}, {cri[{Inf, b, d, 0, f}]}]
 + 7/3 IIi[{3, 2}, {cri[{Inf, b, d, 1, e}]}]
 + IIi[{3, 2}, {cri[{Inf, b, d, 1, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, b, d, e, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, b, d, e, 1}]}]
 - 2 IIi[{3, 2}, {cri[{Inf, b, e, 0, f}]}]
 + 2 IIi[{3, 2}, {cri[{Inf, b, e, 1, f}]}]
 + IIi[{3, 2}, {cri[{Inf, b, e, f, 0}]}]
 - IIi[{3, 2}, {cri[{Inf, b, e, f, 1}]}]
 - 2 IIi[{3, 2}, {cri[{Inf, d, b, 0, e}]}]
 - IIi[{3, 2}, {cri[{Inf, d, b, 0, f}]}]
 + 2 IIi[{3, 2}, {cri[{Inf, d, b, 1, e}]}]
 + IIi[{3, 2}, {cri[{Inf, d, b, 1, f}]}]
 - IIi[{3, 2}, {cri[{Inf, d, c, 0, b}]}]
 + IIi[{3, 2}, {cri[{Inf, d, c, 1, b}]}]
 + IIi[{3, 2}, {cri[{Inf, d, e, 0, f}]}]
 - IIi[{3, 2}, {cri[{Inf, d, e, 1, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, e, f, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, e, f, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, f, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, f, e, 1}]}]
 - IIi[{3, 2}, {cri[{Inf, f, c, 0, e}]}]
 + IIi[{3, 2}, {cri[{Inf, f, c, 1, e}]}]
 + IIi[{3, 2}, {cri[{Inf, f, d, 0, e}]}]
 - IIi[{3, 2}, {cri[{Inf, f, d, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, d, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, d, e, 1}]}]
 - IIi[{3, 2}, {cri[{Inf, f, e, 0, b}]}]
 + IIi[{3, 2}, {cri[{Inf, f, e, 1, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, e, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, e, d, 1}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, 0, c, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, 0, e, Inf, c}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, 0, f, Inf, c}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, 0, Inf, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, 1, c, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, 1, e, Inf, c}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, 1, f, Inf, c}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, 1, Inf, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, c, 0, e, Inf}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, c, 0, Inf, e}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, c, 1, e, Inf}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, c, 1, Inf, e}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, c, Inf, 0, e}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, c, Inf, 1, e}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, e, Inf, 0, f}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, e, Inf, 1, f}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, Inf, 0, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, Inf, 1, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{b, d, Inf, e, 0, f}]}]
 + IIi[{3, 1, 1}, {cri[{b, d, Inf, e, 1, f}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, 0, c, Inf, e}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, 0, d, Inf, e}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, 0, Inf, c, e}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, 0, Inf, d, c}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, 0, Inf, d, e}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, 0, Inf, e, c}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, 1, c, Inf, e}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, 1, d, Inf, e}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, 1, Inf, c, e}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, 1, Inf, d, c}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, 1, Inf, d, e}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, 1, Inf, e, c}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, c, 0, d, Inf}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, c, 0, e, d}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, c, 0, e, Inf}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, c, 0, Inf, d}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, c, 1, d, Inf}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, c, 1, e, d}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, c, 1, e, Inf}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, c, 1, Inf, d}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, c, d, 0, Inf}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, c, d, 1, Inf}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, c, e, 0, Inf}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, c, e, 1, Inf}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, d, 0, Inf, e}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, d, 1, Inf, e}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, e, c, 0, Inf}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, e, c, 1, Inf}]}]
 - IIi[{3, 1, 1}, {cri[{b, f, e, d, 0, Inf}]}]
 + IIi[{3, 1, 1}, {cri[{b, f, e, d, 1, Inf}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 0, c, b, f}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 0, c, e, b}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 0, c, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 0, c, f, b}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 0, e, b, c}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 0, e, c, b}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 0, f, b, c}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 0, f, c, b}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 1, c, b, f}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 1, c, e, b}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 1, c, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 1, c, f, b}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 1, e, b, c}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, 1, e, c, b}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 1, f, b, c}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, 1, f, c, b}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, b, c, 0, e}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, b, c, 1, e}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, c, 0, b, e}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, c, 1, b, e}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, c, b, 0, e}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, c, b, 1, e}]}]
 - IIi[{3, 1, 1}, {cri[{d, Inf, e, b, 0, f}]}]
 + IIi[{3, 1, 1}, {cri[{d, Inf, e, b, 1, f}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, 0, b, c, e}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, 0, b, d, c}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, 0, b, d, e}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, 0, b, e, c}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, 0, c, b, e}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, 0, c, e, b}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, 0, d, b, e}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, 0, d, e, b}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, 1, b, c, e}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, 1, b, d, c}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, 1, b, d, e}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, 1, b, e, c}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, 1, c, b, e}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, 1, c, e, b}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, 1, d, b, e}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, 1, d, e, b}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, c, 0, e, d}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, c, 1, e, d}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, d, 0, b, e}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, d, 0, e, b}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, d, 1, b, e}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, d, 1, e, b}]}]
 - IIi[{3, 1, 1}, {cri[{f, Inf, d, e, 0, b}]}]
 + IIi[{3, 1, 1}, {cri[{f, Inf, d, e, 1, b}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 0, c, d, f}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 0, c, e, d}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 0, c, f, d}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 0, c, f, e}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 0, d, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 0, d, f, e}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 0, e, c, d}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 0, e, d, c}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 0, f, c, d}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 0, f, c, e}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 0, f, d, e}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 0, f, e, c}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 1, c, d, f}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 1, c, e, d}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 1, c, f, d}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 1, c, f, e}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 1, d, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 1, d, f, e}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 1, e, c, d}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 1, e, d, c}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 1, f, c, d}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 1, f, c, e}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, 1, f, d, e}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, 1, f, e, c}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, c, 0, d, e}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, c, 0, e, d}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, c, 1, d, e}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, c, 1, e, d}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, c, d, 0, e}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, c, d, 1, e}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, d, 0, e, f}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, d, 0, f, e}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, d, 1, e, f}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, d, 1, f, e}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, d, c, 0, e}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, d, c, 1, e}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, d, e, 0, f}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, d, e, 1, f}]}]
 - IIi[{3, 1, 1}, {cri[{Inf, b, e, d, 0, f}]}]
 + IIi[{3, 1, 1}, {cri[{Inf, b, e, d, 1, f}]}]
 + IIi[{1, 1, 1, 1, 1}, {cri[{Inf, 0, 1, b, c, d, e, f}]}] );
 
wt5DanOddNas32delPrecomputed = ( 1/3 IIi[{3, 2}, {cri[{b, 0, d, c, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, 0, d, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, 0, d, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, 0, d, e, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, 0, d, e, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, 0, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, 0, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, 0, d, f, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, 0, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, 0, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, 0, f, c, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, 0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, 0, f, e, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, 0, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, 1, d, c, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, 1, d, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, 1, d, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, 1, d, e, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, 1, d, e, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, 1, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, 1, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, 1, d, f, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, 1, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, 1, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, 1, f, c, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, 1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, 1, f, e, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, 1, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, 0, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, 0, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, 1, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, 1, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, e, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, 0, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, 1, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, Inf, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, Inf, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, 0, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, 0, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, 1, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e, 1}]}]
 - IIi[{3, 2}, {cri[{b, d, 0, c, e}]}]
 + IIi[{3, 2}, {cri[{b, d, 0, c, f}]}]
 - 4/3 IIi[{3, 2}, {cri[{b, d, 0, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, 0, e, Inf}]}]
 + IIi[{3, 2}, {cri[{b, d, 0, f, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, 0, f, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, 0, Inf, e}]}]
 - IIi[{3, 2}, {cri[{b, d, 0, Inf, f}]}]
 + IIi[{3, 2}, {cri[{b, d, 1, c, e}]}]
 - IIi[{3, 2}, {cri[{b, d, 1, c, f}]}]
 + 4/3 IIi[{3, 2}, {cri[{b, d, 1, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, 1, e, Inf}]}]
 - IIi[{3, 2}, {cri[{b, d, 1, f, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, 1, f, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, 1, Inf, e}]}]
 + IIi[{3, 2}, {cri[{b, d, 1, Inf, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, c, 0, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, c, 0, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, c, 1, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, c, 1, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, c, e, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, c, e, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, c, Inf, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, c, Inf, 1}]}]
 - 7/3 IIi[{3, 2}, {cri[{b, d, e, 0, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, 0, Inf}]}]
 + 7/3 IIi[{3, 2}, {cri[{b, d, e, 1, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, 1, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, e, f, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, e, f, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, 0, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, f, 0, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, 1, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, f, 1, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, e, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, f, Inf, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, f, Inf, 1}]}]
 - 7/3 IIi[{3, 2}, {cri[{b, d, Inf, 0, e}]}]
 - 5/3 IIi[{3, 2}, {cri[{b, d, Inf, 0, f}]}]
 + 7/3 IIi[{3, 2}, {cri[{b, d, Inf, 1, e}]}]
 + 5/3 IIi[{3, 2}, {cri[{b, d, Inf, 1, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, Inf, f, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, Inf, f, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, 0, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, 1, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, f, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, f, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, 0, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, 1, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, e, Inf, 0, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, e, Inf, 1, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, e, Inf, d, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, e, Inf, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, 0, c, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, 0, c, Inf}]}]
 - 2 IIi[{3, 2}, {cri[{b, f, 0, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, 0, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, 0, e, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, 0, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, 0, Inf, c}]}]
 + IIi[{3, 2}, {cri[{b, f, 0, Inf, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, 0, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, 1, c, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, 1, c, Inf}]}]
 + 2 IIi[{3, 2}, {cri[{b, f, 1, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, 1, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, 1, e, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, 1, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, 1, Inf, c}]}]
 - IIi[{3, 2}, {cri[{b, f, 1, Inf, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, 1, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, 0, d}]}]
 + IIi[{3, 2}, {cri[{b, f, c, 0, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, c, 0, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, 1, d}]}]
 - IIi[{3, 2}, {cri[{b, f, c, 1, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, c, 1, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, d, 1}]}]
 + IIi[{3, 2}, {cri[{b, f, c, e, 0}]}]
 - IIi[{3, 2}, {cri[{b, f, c, e, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, Inf, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, Inf, 1}]}]
 - IIi[{3, 2}, {cri[{b, f, d, 0, e}]}]
 - 10/3 IIi[{3, 2}, {cri[{b, f, d, 0, Inf}]}]
 + IIi[{3, 2}, {cri[{b, f, d, 1, e}]}]
 + 10/3 IIi[{3, 2}, {cri[{b, f, d, 1, Inf}]}]
 - IIi[{3, 2}, {cri[{b, f, d, e, 0}]}]
 + IIi[{3, 2}, {cri[{b, f, d, e, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, 0, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, 0, d}]}]
 + 7/3 IIi[{3, 2}, {cri[{b, f, e, 0, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, 1, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, 1, d}]}]
 - 7/3 IIi[{3, 2}, {cri[{b, f, e, 1, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, c, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, c, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, Inf, 0, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, Inf, 1, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, Inf, e, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, Inf, e, 1}]}]
 - 4/3 IIi[{3, 2}, {cri[{b, Inf, c, 0, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, Inf, c, 0, e}]}]
 + 4/3 IIi[{3, 2}, {cri[{b, Inf, c, 1, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, Inf, c, 1, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, e, 1}]}]
 - IIi[{3, 2}, {cri[{b, Inf, d, 0, e}]}]
 + IIi[{3, 2}, {cri[{b, Inf, d, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e, 1}]}]
 + IIi[{3, 2}, {cri[{b, Inf, d, f, 0}]}]
 - IIi[{3, 2}, {cri[{b, Inf, d, f, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, Inf, e, 0, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, Inf, e, 1, d}]}]
 - IIi[{3, 2}, {cri[{b, Inf, e, d, 0}]}]
 + IIi[{3, 2}, {cri[{b, Inf, e, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, Inf, f, 0, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, Inf, f, 1, e}]}]
 - IIi[{3, 2}, {cri[{b, Inf, f, e, 0}]}]
 + IIi[{3, 2}, {cri[{b, Inf, f, e, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, 0, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, 0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, 0, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, 0, Inf, c, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, 0, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, 0, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, 0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, 0, Inf, f, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, 1, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, 1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, 1, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, 1, Inf, c, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, 1, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, 1, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, 1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, 1, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, b, e, 0, c}]}]
 - IIi[{3, 2}, {cri[{d, b, e, 0, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, b, e, 1, c}]}]
 + IIi[{3, 2}, {cri[{d, b, e, 1, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, b, e, c, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, b, e, c, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, b, f, 0, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, b, f, 0, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, b, f, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, b, f, 1, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, b, f, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, b, f, e, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, b, f, Inf, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, b, f, Inf, 1}]}]
 - 5/3 IIi[{3, 2}, {cri[{d, b, Inf, 0, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, b, Inf, 0, f}]}]
 + 5/3 IIi[{3, 2}, {cri[{d, b, Inf, 1, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, b, Inf, 1, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, b, Inf, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, b, Inf, e, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, b, Inf, f, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, b, Inf, f, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, c, Inf, 0, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, c, Inf, 1, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, c, Inf, e, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, c, Inf, e, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, b, 0, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, b, 1, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, b, c, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, b, c, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, b, 0, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, b, 0, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, b, 1, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, b, 1, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, b, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, b, e, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, b, Inf, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, b, Inf, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, 0, b, c}]}]
 - 5/3 IIi[{3, 2}, {cri[{d, Inf, 0, b, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, Inf, 0, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, 0, c, b}]}]
 - 4/3 IIi[{3, 2}, {cri[{d, Inf, 0, c, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, Inf, 0, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, 0, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, 0, e, c}]}]
 - IIi[{3, 2}, {cri[{d, Inf, 0, e, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, Inf, 0, f, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, Inf, 0, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, 0, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, 1, b, c}]}]
 + 5/3 IIi[{3, 2}, {cri[{d, Inf, 1, b, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, Inf, 1, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, 1, c, b}]}]
 + 4/3 IIi[{3, 2}, {cri[{d, Inf, 1, c, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, Inf, 1, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, 1, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, 1, e, c}]}]
 + IIi[{3, 2}, {cri[{d, Inf, 1, e, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, Inf, 1, f, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, Inf, 1, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, 1, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, b, 0, c}]}]
 - 3 IIi[{3, 2}, {cri[{d, Inf, b, 0, e}]}]
 - IIi[{3, 2}, {cri[{d, Inf, b, 0, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, b, 1, c}]}]
 + 3 IIi[{3, 2}, {cri[{d, Inf, b, 1, e}]}]
 + IIi[{3, 2}, {cri[{d, Inf, b, 1, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, b, c, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, b, c, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, Inf, c, 0, b}]}]
 - 4/3 IIi[{3, 2}, {cri[{d, Inf, c, 0, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, Inf, c, 1, b}]}]
 + 4/3 IIi[{3, 2}, {cri[{d, Inf, c, 1, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{d, Inf, c, b, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{d, Inf, c, b, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, c, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, c, e, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, 0, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, 1, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, b, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, b, 1}]}]
 + IIi[{3, 2}, {cri[{d, Inf, e, f, 0}]}]
 - IIi[{3, 2}, {cri[{d, Inf, e, f, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, 0, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, 0, Inf, b, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, 0, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, 0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, 0, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, 0, Inf, d, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, 0, Inf, d, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, 0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, 0, Inf, e, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, 0, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, 1, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, 1, Inf, b, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, 1, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, 1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, 1, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, 1, Inf, d, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, 1, Inf, d, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, 1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, 1, Inf, e, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, 1, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, b, c, 0, d}]}]
 + 4/3 IIi[{3, 2}, {cri[{f, b, c, 0, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, b, c, 1, d}]}]
 - 4/3 IIi[{3, 2}, {cri[{f, b, c, 1, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, b, c, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, b, c, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, b, c, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, b, c, e, 1}]}]
 - IIi[{3, 2}, {cri[{f, b, d, 0, e}]}]
 - 2 IIi[{3, 2}, {cri[{f, b, d, 0, Inf}]}]
 + IIi[{3, 2}, {cri[{f, b, d, 1, e}]}]
 + 2 IIi[{3, 2}, {cri[{f, b, d, 1, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, b, d, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, b, d, e, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, b, e, 0, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, b, e, 0, d}]}]
 + 2 IIi[{3, 2}, {cri[{f, b, e, 0, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, b, e, 1, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, b, e, 1, d}]}]
 - 2 IIi[{3, 2}, {cri[{f, b, e, 1, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, b, e, c, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, b, e, c, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, b, e, Inf, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, b, e, Inf, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, b, Inf, e, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, b, Inf, e, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, c, b, 0, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, c, b, 0, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, c, b, 1, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, c, b, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, c, b, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, c, b, d, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, c, b, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, c, b, e, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, c, Inf, 0, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, c, Inf, 1, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, c, Inf, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, c, Inf, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, d, Inf, 0, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, d, Inf, 0, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, d, Inf, 1, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, d, Inf, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, d, Inf, b, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, d, Inf, b, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, d, Inf, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, d, Inf, e, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, e, b, 0, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, e, b, 0, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, e, b, 1, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, e, b, 1, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, e, b, c, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, e, b, c, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, e, b, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, e, b, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, e, Inf, 0, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, e, Inf, 1, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, e, Inf, b, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, e, Inf, b, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, 0, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, 0, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, 0, b, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, 0, c, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, 0, c, e}]}]
 - 4/3 IIi[{3, 2}, {cri[{f, Inf, 0, d, b}]}]
 - IIi[{3, 2}, {cri[{f, Inf, 0, d, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, 0, e, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, 0, e, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, 0, e, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, 1, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, 1, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, 1, b, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, 1, c, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, 1, c, e}]}]
 + 4/3 IIi[{3, 2}, {cri[{f, Inf, 1, d, b}]}]
 + IIi[{3, 2}, {cri[{f, Inf, 1, d, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, 1, e, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, 1, e, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, 1, e, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, c, 0, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, c, 0, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, c, 1, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, c, 1, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, c, d, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, c, d, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, c, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, c, e, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, d, 0, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, d, 0, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, d, 1, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, d, 1, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{f, Inf, d, b, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{f, Inf, d, b, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{f, Inf, d, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{f, Inf, d, e, 1}]}]
 - 2 IIi[{3, 2}, {cri[{f, Inf, e, 0, b}]}]
 + 2 IIi[{3, 2}, {cri[{f, Inf, e, 1, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, 0, b, c, f}]}]
 + 4/3 IIi[{3, 2}, {cri[{Inf, 0, b, d, e}]}]
 + 4/3 IIi[{3, 2}, {cri[{Inf, 0, b, e, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, 0, b, e, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, 0, b, f, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, 0, b, f, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, 1, b, c, f}]}]
 - 4/3 IIi[{3, 2}, {cri[{Inf, 1, b, d, e}]}]
 - 4/3 IIi[{3, 2}, {cri[{Inf, 1, b, e, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, 1, b, e, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, 1, b, f, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, 1, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, 0, c, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, b, 0, c, e}]}]
 + 4/3 IIi[{3, 2}, {cri[{Inf, b, 0, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, 0, d, c}]}]
 - 8/3 IIi[{3, 2}, {cri[{Inf, b, 0, d, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, b, 0, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, 0, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, 0, e, d}]}]
 - 5/3 IIi[{3, 2}, {cri[{Inf, b, 0, e, f}]}]
 + 4/3 IIi[{3, 2}, {cri[{Inf, b, 0, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, 0, f, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, b, 0, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, 1, c, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, b, 1, c, e}]}]
 - 4/3 IIi[{3, 2}, {cri[{Inf, b, 1, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, 1, d, c}]}]
 + 8/3 IIi[{3, 2}, {cri[{Inf, b, 1, d, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, b, 1, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, 1, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, 1, e, d}]}]
 + 5/3 IIi[{3, 2}, {cri[{Inf, b, 1, e, f}]}]
 - 4/3 IIi[{3, 2}, {cri[{Inf, b, 1, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, 1, f, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, b, 1, f, e}]}]
 - 4/3 IIi[{3, 2}, {cri[{Inf, b, c, 0, d}]}]
 - 5/3 IIi[{3, 2}, {cri[{Inf, b, c, 0, e}]}]
 + 4/3 IIi[{3, 2}, {cri[{Inf, b, c, 1, d}]}]
 + 5/3 IIi[{3, 2}, {cri[{Inf, b, c, 1, e}]}]
 - 4/3 IIi[{3, 2}, {cri[{Inf, b, c, d, 0}]}]
 + 4/3 IIi[{3, 2}, {cri[{Inf, b, c, d, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, b, c, e, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, b, c, e, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, d, 0, c}]}]
 - 3 IIi[{3, 2}, {cri[{Inf, b, d, 0, e}]}]
 - 2 IIi[{3, 2}, {cri[{Inf, b, d, 0, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, d, 1, c}]}]
 + 3 IIi[{3, 2}, {cri[{Inf, b, d, 1, e}]}]
 + 2 IIi[{3, 2}, {cri[{Inf, b, d, 1, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, d, c, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, d, c, 1}]}]
 - IIi[{3, 2}, {cri[{Inf, b, d, f, 0}]}]
 + IIi[{3, 2}, {cri[{Inf, b, d, f, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, e, 0, d}]}]
 - 2 IIi[{3, 2}, {cri[{Inf, b, e, 0, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, e, 1, d}]}]
 + 2 IIi[{3, 2}, {cri[{Inf, b, e, 1, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, e, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, e, d, 1}]}]
 + IIi[{3, 2}, {cri[{Inf, b, e, f, 0}]}]
 - IIi[{3, 2}, {cri[{Inf, b, e, f, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, f, 0, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, f, 1, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, b, f, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, b, f, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, c, b, 0, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, c, b, 0, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, c, b, 1, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, c, b, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, c, b, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, c, b, d, 1}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, c, b, e, 0}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, c, b, e, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, c, f, 0, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, c, f, 0, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, c, f, 1, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, c, f, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, c, f, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, c, f, d, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, c, f, e, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, c, f, e, 1}]}]
 - 5/3 IIi[{3, 2}, {cri[{Inf, d, b, 0, e}]}]
 + 5/3 IIi[{3, 2}, {cri[{Inf, d, b, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, b, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, b, e, 1}]}]
 + IIi[{3, 2}, {cri[{Inf, d, b, f, 0}]}]
 - IIi[{3, 2}, {cri[{Inf, d, b, f, 1}]}]
 - IIi[{3, 2}, {cri[{Inf, d, c, 0, b}]}]
 + IIi[{3, 2}, {cri[{Inf, d, c, 1, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, e, 0, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, e, 0, c}]}]
 + IIi[{3, 2}, {cri[{Inf, d, e, 0, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, e, 1, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, e, 1, c}]}]
 - IIi[{3, 2}, {cri[{Inf, d, e, 1, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, e, b, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, e, b, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, e, c, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, e, c, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, e, f, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, e, f, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, f, 0, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, d, f, 0, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, f, 1, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, d, f, 1, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, d, f, b, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, d, f, b, 1}]}]
 - IIi[{3, 2}, {cri[{Inf, d, f, e, 0}]}]
 + IIi[{3, 2}, {cri[{Inf, d, f, e, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, b, 0, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, b, 1, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, b, f, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, b, f, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, d, 0, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, d, 0, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, d, 1, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, d, 1, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, d, b, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, d, b, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, d, c, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, d, c, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, f, 0, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, f, 0, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, f, 1, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, f, 1, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, f, c, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, f, c, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, e, f, d, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, e, f, d, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, b, 0, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, b, 1, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, b, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, b, d, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, c, 0, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, f, c, 0, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, c, 1, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, f, c, 1, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, c, d, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, c, d, 1}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, c, e, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, c, e, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, d, 0, b}]}]
 + 5/3 IIi[{3, 2}, {cri[{Inf, f, d, 0, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, d, 1, b}]}]
 - 5/3 IIi[{3, 2}, {cri[{Inf, f, d, 1, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, d, b, 0}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, d, b, 1}]}]
 + IIi[{3, 2}, {cri[{Inf, f, d, e, 0}]}]
 - IIi[{3, 2}, {cri[{Inf, f, d, e, 1}]}]
 - IIi[{3, 2}, {cri[{Inf, f, e, 0, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, e, 0, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, e, 0, d}]}]
 + IIi[{3, 2}, {cri[{Inf, f, e, 1, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, e, 1, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, e, 1, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{Inf, f, e, c, 0}]}]
 - 1/3 IIi[{3, 2}, {cri[{Inf, f, e, c, 1}]}]
 - 2/3 IIi[{3, 2}, {cri[{Inf, f, e, d, 0}]}]
 + 2/3 IIi[{3, 2}, {cri[{Inf, f, e, d, 1}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{0, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{0, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{0, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{0, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{0, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, c, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, c, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, d, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, d, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, d}], cri[{b, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, e}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, e}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, e}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, e}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, e}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, e}], cri[{b, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, e}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, e}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{0, e, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{0, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{0, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{0, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, c, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, c, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, c, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, e, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, f, c, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, f, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, f, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, f}], cri[{b, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, d, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, d, Inf, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, e, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, f, b, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{0, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, c, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, c, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, d, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, e, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, c, Inf}], cri[{c, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, c}], cri[{0, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, c}], cri[{0, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, c}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, c}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, c}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, c}], cri[{b, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, e}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, e}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, e}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, e, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, f, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, Inf, c, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{b, c, Inf, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{b, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{b, f, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{b, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, f}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{0, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{b, d, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{b, e, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{b, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, d, Inf}], cri[{d, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, c}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, c}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, c}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, c}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, c}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, c}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{0, c, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{0, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{0, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{0, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{0, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{b, c, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{b, c, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{b, e, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, d}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{0, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{b, c, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{b, c, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, f}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, c, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, c, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{b, c, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{b, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{b, d, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{b, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, e, Inf}], cri[{c, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, c}], cri[{b, c, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, c}], cri[{b, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, c}], cri[{b, e, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, c}], cri[{b, e, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{0, c, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{0, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{0, d, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{0, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{b, d, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{b, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{b, e, Inf, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{b, e, Inf, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, d}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{0, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{0, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{b, c, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{b, e, d, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, e}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, c, b, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, c, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{0, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{b, d, e, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{b, e, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{b, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{b, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{b, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{c, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{c, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, f, Inf}], cri[{c, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, c}], cri[{0, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, c}], cri[{0, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, c}], cri[{b, c, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, c}], cri[{b, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{0, d, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{0, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{0, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{0, e, d, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{0, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{0, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, d, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, d}], cri[{d, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, e}], cri[{0, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, e}], cri[{0, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, e}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, e}], cri[{b, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, e}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, c, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, c, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, c, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, c, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, d, b, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, d, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, e, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, e, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, f, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, f, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, f, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, f, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{0, f, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{b, c, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{b, e, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{b, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{b, f, d, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, b, Inf, f}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, b, d}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, b, d}], cri[{0, d, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, b, d}], cri[{0, d, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, b, d}], cri[{0, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, b, d}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, b, e}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, b, e}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, b, f}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, b, f}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, b, f}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, b, Inf}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, b, Inf}], cri[{0, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, b, Inf}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, b, Inf}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, b, Inf}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, b, Inf}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, b}], cri[{0, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, d, b}], cri[{0, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, b}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, b}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, b}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, b}], cri[{b, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{0, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{0, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{0, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{0, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{0, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{0, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{0, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{0, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{b, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, d, Inf}], cri[{d, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, f, b}], cri[{b, c, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, b}], cri[{b, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, f, b}], cri[{b, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, b}], cri[{b, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, b}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, f, b}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, f, b}], cri[{b, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, b}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, d}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, f, d}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, f, e}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, e}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, Inf}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, Inf}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, Inf}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, f, Inf}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{0, b, e, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{0, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{0, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{0, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{0, Inf, e, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{b, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{b, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, Inf, b}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, Inf, d}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, d}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, d}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, d}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, d}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, e}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, c, Inf, e}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, c, Inf, f}], cri[{d, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{0, b, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{0, f, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{0, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{0, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{0, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, c}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, e}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, e}], cri[{0, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, e}], cri[{b, Inf, c, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, d, b, f}], cri[{0, b, Inf, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, d, b, f}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, f}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, f}], cri[{0, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, f}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, f}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, f}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, f}], cri[{b, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{0, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{0, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{0, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{b, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{b, d, Inf, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, b, Inf}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{0, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{0, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{0, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{0, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{b, d, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{b, d, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{b, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{b, e, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{b, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{b, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{c, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{c, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{c, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, b}], cri[{c, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, e}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, e}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, e}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, e}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, f}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, f}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, f}], cri[{b, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, f}], cri[{b, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, b, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, e, d, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{0, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{b, d, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{b, e, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{c, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, c, Inf}], cri[{c, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{0, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{0, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{0, c, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{0, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{0, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{b, c, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, b}], cri[{c, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, c}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, c}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{0, b, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{0, b, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{0, c, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{0, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{0, c, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{0, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{0, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{b, d, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{b, e, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, e, Inf}], cri[{c, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{0, c, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{0, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{0, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{d, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, b}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{0, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{0, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{c, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{c, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{d, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, c}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, e}], cri[{0, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, e}], cri[{0, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, e}], cri[{0, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, e}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, e}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, e}], cri[{c, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, e}], cri[{c, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, b, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, b, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, c, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, c, Inf, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, Inf, b, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{b, e, Inf, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, f, Inf}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, e, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{b, d, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{d, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, b}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, c}], cri[{0, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, c}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, c}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, c}], cri[{d, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, e}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, d, Inf, f}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, f}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, f}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, f}], cri[{d, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, d, Inf, f}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, c}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, c}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, c}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, c}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, c}], cri[{b, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, c}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{0, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{0, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{0, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{0, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{0, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{0, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{b, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, d}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, f}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, f}], cri[{0, f, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, f}], cri[{0, f, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, f}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, f}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, f}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, f}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, b, Inf}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, Inf}], cri[{0, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, Inf}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, b, Inf}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, d, b}], cri[{0, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, d, b}], cri[{0, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, d, b}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, b}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, d, b}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, c}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, c}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, d, c}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, d, c}], cri[{b, e, d, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, e, d, Inf}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, Inf}], cri[{0, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, Inf}], cri[{0, d, Inf, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, e, d, Inf}], cri[{0, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, Inf}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, Inf}], cri[{0, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, Inf}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, Inf}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, d, Inf}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, b}], cri[{0, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, b}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, b}], cri[{b, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, b}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, b}], cri[{b, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, b}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, c}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, c}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, d}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, d}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, d}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, d}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{0, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, f, Inf}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, b, f, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, b, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, b}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, c}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, c}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, c}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, c}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, c}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, c}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, d}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, d}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, d}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, d}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, d}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, d}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, d}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, d}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, d}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, e, Inf, f}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, e, Inf, f}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, c}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, c}], cri[{c, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, c}], cri[{c, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{0, b, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{0, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{0, d, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{b, e, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, d}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{0, b, c, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{0, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{0, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{0, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{c, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{c, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{d, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, e}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, c, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, c, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, c, Inf, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{0, Inf, e, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{b, e, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, b, Inf}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{0, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{0, e, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{0, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, e, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, f, c, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, f, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, b}], cri[{c, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, d}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, d}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, d}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, d}], cri[{b, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, e}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, e}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, e}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, e}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{0, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{0, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{0, e, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{0, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{0, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{0, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{b, c, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{b, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{c, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{c, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{c, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, c, Inf}], cri[{d, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{0, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{0, e, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{0, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{0, Inf, b, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{b, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{d, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, b}], cri[{d, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, e}], cri[{0, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, e}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, e}], cri[{0, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, e}], cri[{0, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, e}], cri[{0, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, e}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, e}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, e, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{0, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, e, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{d, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, d, Inf}], cri[{d, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{0, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{0, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{0, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{0, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{b, c, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{c, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, b}], cri[{d, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, c}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, c}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, c}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, c}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, d}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, d}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, d}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, d}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{0, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{0, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{0, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{b, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{c, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, e, Inf}], cri[{d, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, c, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, c, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, d, b, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, d, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, e, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, Inf, b, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{0, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, f, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, f, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, f, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{c, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{c, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{c, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, b}], cri[{d, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, c}], cri[{b, c, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, c}], cri[{b, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, d}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, d}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, d}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, e}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, e}], cri[{0, d, c, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, f, Inf, e}], cri[{0, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, f, Inf, e}], cri[{b, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, e}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, e}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, f, Inf, e}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{0, d, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{0, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{0, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{b, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{b, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, c}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{0, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{0, d, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{0, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{0, d, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{0, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{0, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{0, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, d}], cri[{d, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{0, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{0, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{b, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, e}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, b, f, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, c, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, d, c, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, b, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{0, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, f, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, f, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{b, f, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{c, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{c, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{c, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, b, f}], cri[{d, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, b, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, b, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, d, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, d, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, e, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, e, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, f, b, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{0, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{b, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{b, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{b, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{b, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{c, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{c, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{c, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{c, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, b}], cri[{c, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, d, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, d, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, d, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, e, d, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{b, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{b, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{b, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, d}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, e}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, e}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, e}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, e}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, e}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, e}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, e}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, e}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{0, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{0, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{0, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{0, f, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{b, c, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{b, e, f, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{c, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{c, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{c, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, c, f}], cri[{c, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, b, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, e, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, e, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, f, Inf, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{0, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{d, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, b}], cri[{d, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, c}], cri[{0, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, c}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, c}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, c}], cri[{b, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, c}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, e}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, e}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{0, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{0, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{0, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{0, f, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, d, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, f, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, d, f}], cri[{d, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, b, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, c, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, c, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{b, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{c, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{c, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{c, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{c, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, b}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, c}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, c}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, c}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, c}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, c}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, c}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{0, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{0, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{0, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{b, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{b, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, d}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{0, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{0, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{b, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{c, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, e, f}], cri[{d, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, b, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, b, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, b, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, c, b, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, c, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, c, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, e, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{0, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{b, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{d, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, b}], cri[{d, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, c}], cri[{b, c, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, c}], cri[{b, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, c}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, c}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, c}], cri[{b, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, c}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, c}], cri[{d, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{0, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{0, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{0, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{0, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{0, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{0, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{b, d, Inf, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, Inf, f, d}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, e}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, e}], cri[{0, d, c, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{0, Inf, f, e}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, e}], cri[{b, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, e}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{0, Inf, f, e}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{0, Inf, f, e}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{1, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{1, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{1, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{1, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{1, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, c, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, c, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, d, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, d, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, d}], cri[{b, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, e}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, e}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, e}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, e}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, e}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, e}], cri[{b, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, e}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, e}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{1, e, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{1, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{1, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{1, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, c, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, c, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, c, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, e, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, f, c, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, f, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, f, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, f}], cri[{b, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, d, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, d, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, d, Inf, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, e, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, f, b, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{1, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, c, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, c, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, d, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, e, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, c, Inf}], cri[{c, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, c}], cri[{1, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, c}], cri[{1, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, c}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, c}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, c}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, c}], cri[{b, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, e}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, e}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, e}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, e, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, f, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, Inf, c, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{b, c, Inf, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{b, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{b, f, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{b, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, f}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{1, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{b, d, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{b, e, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{b, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, d, Inf}], cri[{d, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, c}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, c}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, c}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, c}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, c}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, c}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{1, c, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{1, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{1, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{1, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{1, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{b, c, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{b, c, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{b, e, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, d}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{1, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{b, c, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{b, c, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, f}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, c, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, c, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{b, c, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{b, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{b, d, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{b, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, e, Inf}], cri[{c, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, c}], cri[{b, c, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, c}], cri[{b, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, c}], cri[{b, e, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, c}], cri[{b, e, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{1, c, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{1, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{1, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{1, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{b, d, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{b, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{b, e, Inf, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{b, e, Inf, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, d}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{1, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{1, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{b, c, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{b, e, d, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, e}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, c, b, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, c, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{1, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{b, d, e, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{b, e, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{b, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{b, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{b, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{c, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{c, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, f, Inf}], cri[{c, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, c}], cri[{1, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, c}], cri[{1, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, c}], cri[{b, c, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, c}], cri[{b, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{1, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{1, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{1, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{1, e, d, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{1, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{1, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, d, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, d}], cri[{d, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, e}], cri[{1, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, e}], cri[{1, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, e}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, e}], cri[{b, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, e}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, c, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, c, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, c, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, c, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, d, b, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, d, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, e, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, e, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, f, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, f, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, f, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, f, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{1, f, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{b, c, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{b, e, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{b, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{b, f, d, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, b, Inf, f}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, b, d}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, b, d}], cri[{1, d, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, b, d}], cri[{1, d, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, b, d}], cri[{1, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, b, d}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, b, e}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, b, e}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, b, f}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, b, f}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, b, f}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, b, Inf}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, b, Inf}], cri[{1, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, b, Inf}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, b, Inf}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, b, Inf}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, b, Inf}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, b}], cri[{1, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, d, b}], cri[{1, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, b}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, b}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, b}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, b}], cri[{b, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{1, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{1, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{1, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{1, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{1, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{1, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{1, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{1, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{b, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, d, Inf}], cri[{d, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, f, b}], cri[{b, c, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, b}], cri[{b, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, f, b}], cri[{b, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, b}], cri[{b, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, b}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, f, b}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, f, b}], cri[{b, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, b}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, d}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, f, d}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, f, e}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, e}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, Inf}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, Inf}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, Inf}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, f, Inf}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{1, b, e, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{1, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{1, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{1, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{1, Inf, e, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{b, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{b, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, Inf, b}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, Inf, d}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, d}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, d}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, d}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, d}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, e}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, c, Inf, e}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, c, Inf, f}], cri[{d, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{1, b, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{1, f, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{1, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{1, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{1, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, c}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, e}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, e}], cri[{1, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, e}], cri[{b, Inf, c, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, d, b, f}], cri[{1, b, Inf, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, d, b, f}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, f}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, f}], cri[{1, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, f}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, f}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, f}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, f}], cri[{b, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{1, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{1, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{1, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{b, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{b, d, Inf, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, b, Inf}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{1, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{1, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{1, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{1, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{b, d, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{b, d, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{b, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{b, e, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{b, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{b, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{c, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{c, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{c, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, b}], cri[{c, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, e}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, e}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, e}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, e}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, f}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, f}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, f}], cri[{b, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, f}], cri[{b, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, b, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, e, d, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{1, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{b, d, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{b, e, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{c, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, c, Inf}], cri[{c, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{1, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{1, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{1, c, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{1, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{1, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{b, c, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, b}], cri[{c, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, c}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, c}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{1, b, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{1, b, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{1, c, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{1, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{1, c, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{1, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{1, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{b, d, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{b, e, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, e, Inf}], cri[{c, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{1, c, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{1, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{d, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, b}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{1, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{1, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{c, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{c, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{d, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, c}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, e}], cri[{1, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, e}], cri[{1, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, e}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, e}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, e}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, e}], cri[{c, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, e}], cri[{c, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, b, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, b, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, c, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, c, Inf, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, Inf, b, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{b, e, Inf, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{b, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, f, Inf}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, e, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{b, d, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{d, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, b}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, c}], cri[{1, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, c}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, c}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, c}], cri[{d, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, e}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, d, Inf, f}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, f}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, f}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, f}], cri[{d, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, d, Inf, f}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, c}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, c}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, c}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, c}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, c}], cri[{b, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, c}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{1, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{1, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{1, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{1, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{1, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{1, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{b, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, d}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, f}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, f}], cri[{1, f, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, f}], cri[{1, f, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, f}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, f}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, f}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, f}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, b, Inf}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, Inf}], cri[{1, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, Inf}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, b, Inf}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, d, b}], cri[{1, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, d, b}], cri[{1, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, d, b}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, b}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, d, b}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, c}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, c}], cri[{b, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, d, c}], cri[{b, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, d, c}], cri[{b, e, d, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, e, d, Inf}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, Inf}], cri[{1, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, Inf}], cri[{1, d, Inf, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, e, d, Inf}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, Inf}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, Inf}], cri[{1, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, Inf}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, Inf}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, d, Inf}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, b}], cri[{1, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, b}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, b}], cri[{b, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, b}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, b}], cri[{b, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, b}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, c}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, c}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, d}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, d}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, d}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, d}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, Inf, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{1, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, f, Inf}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, b, f, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, b, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, b}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, c}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, c}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, c}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, c}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, c}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, c}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, d}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, d}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, d}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, d}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, d}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, d}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, d}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, d}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, d}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, e, Inf, f}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, e, Inf, f}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, c}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, c}], cri[{c, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, c}], cri[{c, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{1, b, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{1, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{1, d, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{b, e, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, d}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{1, b, c, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{1, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{1, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{c, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{c, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{d, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, e}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, c, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, c, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, c, Inf, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{1, Inf, e, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{b, e, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, b, Inf}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{1, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{1, e, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{1, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, e, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, f, c, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, f, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, b}], cri[{c, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, d}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, d}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, d}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, d}], cri[{b, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, e}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, e}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, e}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, e}], cri[{b, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{1, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{1, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{1, e, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{1, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{1, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{1, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{b, c, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{b, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{c, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{c, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{c, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, c, Inf}], cri[{d, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{1, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{1, e, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{1, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{1, Inf, b, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{b, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{d, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, b}], cri[{d, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, e}], cri[{1, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, e}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, e}], cri[{1, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, e}], cri[{1, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, e}], cri[{1, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, e}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, e}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, e, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{1, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, e, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{d, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, d, Inf}], cri[{d, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{1, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{1, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{1, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{b, c, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{b, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{c, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, b}], cri[{d, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, c}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, c}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, c}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, c}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, d}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, d}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, d}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, d}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{1, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{1, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{1, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{b, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{c, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, e, Inf}], cri[{d, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, c, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, c, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, d, b, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, d, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, e, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, Inf, b, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{1, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, f, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, f, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, f, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{c, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{c, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{c, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, b}], cri[{d, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, c}], cri[{b, c, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, c}], cri[{b, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, d}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, d}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, d}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, e}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, e}], cri[{1, d, c, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, f, Inf, e}], cri[{1, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, f, Inf, e}], cri[{b, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, e}], cri[{b, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, e}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, f, Inf, e}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{1, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{1, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{1, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{b, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{b, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, c}], cri[{b, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{1, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{1, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{1, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{1, d, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{1, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{1, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{1, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{b, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, d}], cri[{d, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{1, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{1, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{b, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, e}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, b, f, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, c, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, d, c, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, b, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{1, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, c, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, e, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, f, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, f, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{b, f, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{c, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{c, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{c, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, b, f}], cri[{d, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, b, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, b, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, d, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, d, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, e, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, e, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, f, b, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{1, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{b, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{b, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{b, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{b, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{b, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{c, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{c, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{c, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{c, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, b}], cri[{c, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, d, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, d, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, d, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, e, d, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{b, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{b, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{b, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{b, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, d}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, e}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, e}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, e}], cri[{b, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, e}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, e}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, e}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, e}], cri[{b, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, e}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{1, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{1, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{1, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{1, f, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{b, c, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{b, e, f, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{b, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{c, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{c, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{c, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, c, f}], cri[{c, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, b, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, e, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, e, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, f, Inf, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{1, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{b, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{d, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{d, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, b}], cri[{d, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, c}], cri[{1, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, c}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, c}], cri[{b, d, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, c}], cri[{b, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, c}], cri[{b, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, e}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, e}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{1, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{1, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{1, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{1, f, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, d, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, f, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, d, f}], cri[{d, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, b, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, c, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, c, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{b, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{b, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{c, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{c, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{c, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{c, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, b}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, c}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, c}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, c}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, c}], cri[{b, e, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, c}], cri[{b, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, c}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{1, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{1, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{1, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{b, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{b, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{b, e, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{b, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, d}], cri[{b, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{1, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{1, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{b, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{b, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{b, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{c, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, e, f}], cri[{d, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, b, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, b, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, b, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, c, b, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, c, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, c, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, e, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{1, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{b, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{d, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{d, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, b}], cri[{d, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, c}], cri[{b, c, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, c}], cri[{b, c, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, c}], cri[{b, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, c}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, c}], cri[{b, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, c}], cri[{b, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, c}], cri[{d, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{1, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{1, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{1, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{1, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{1, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{1, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{b, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{b, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{b, d, Inf, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, Inf, f, d}], cri[{b, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, e}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, e}], cri[{1, d, c, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{1, Inf, f, e}], cri[{b, d, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, e}], cri[{b, e, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, e}], cri[{b, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{1, Inf, f, e}], cri[{b, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{1, Inf, f, e}], cri[{b, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, e}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, e}], cri[{0, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, e}], cri[{0, b, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, e}], cri[{0, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, e}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, e}], cri[{1, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, e}], cri[{1, b, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, e}], cri[{1, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, b, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, c, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, d, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, d, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, d, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, e, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{0, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, b, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, c, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, d, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, d, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, d, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, e, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, d, Inf}], cri[{1, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, e, d}], cri[{0, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, e, d}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, e, d}], cri[{0, b, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, e, d}], cri[{0, f, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, e, d}], cri[{1, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, e, d}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, e, d}], cri[{1, b, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, e, d}], cri[{1, f, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{0, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{0, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{1, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, e, Inf}], cri[{1, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{0, b, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{0, c, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{0, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{0, f, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{0, Inf, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{1, b, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{1, c, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{1, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{1, f, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, d}], cri[{1, Inf, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{0, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{0, b, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{0, c, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{0, e, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{0, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{0, f, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{0, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{0, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{1, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{1, b, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{1, c, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{1, e, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{1, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{1, f, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{1, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, e}], cri[{1, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, f, Inf}], cri[{0, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, f, Inf}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, b, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, c, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{0, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, b, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, c, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, d}], cri[{1, Inf, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e}], cri[{0, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e}], cri[{0, b, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e}], cri[{0, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e}], cri[{1, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e}], cri[{1, b, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, c, Inf, e}], cri[{1, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{0, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{0, b, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{0, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{1, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{1, b, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{1, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, e}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, b, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, d, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, d, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, d, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, d, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, e, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, e, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{0, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, b, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, d, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, d, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, d, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, e, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, e, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, c, Inf}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, c}], cri[{0, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, c}], cri[{0, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, c}], cri[{1, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, c}], cri[{1, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, b, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, c, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, d, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{0, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, b, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, c, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, d, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, f}], cri[{1, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, b, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, c, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, d, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, d, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, e, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{0, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, b, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, c, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, d, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, d, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, e, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, e, Inf}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, c}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, c}], cri[{0, c, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, c}], cri[{0, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, c}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, c}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, c}], cri[{1, c, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, c}], cri[{1, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, c}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{0, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{0, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{0, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{0, e, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{0, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{1, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{1, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{1, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{1, e, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{1, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, e}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{0, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{0, b, c, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{0, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{0, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{0, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{0, d, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{1, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{1, b, c, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{1, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{1, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{1, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{1, d, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, f, Inf}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, b, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, b, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, c, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, d, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, e, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, e, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, Inf, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, Inf, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{0, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, b, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, b, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, c, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, d, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, d, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, e, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, e, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, Inf, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, c}], cri[{1, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, b, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, c, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, e, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, e, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, Inf, f, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{0, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, b, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, c, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, e, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, e, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, Inf, f, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, d, Inf, e}], cri[{1, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{0, b, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{0, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{0, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{0, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{0, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{1, b, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{1, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{1, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{1, Inf, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, d, Inf, f}], cri[{1, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, c, d}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, c, d}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, c, d}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, c, d}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, c, Inf}], cri[{0, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, c, Inf}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, c, Inf}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, c, Inf}], cri[{1, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, c, Inf}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, c, Inf}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, c}], cri[{0, b, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, c}], cri[{0, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, c}], cri[{0, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, c}], cri[{0, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, c}], cri[{1, b, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, c}], cri[{1, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, c}], cri[{1, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, c}], cri[{1, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{0, b, f, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{0, f, b, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{1, b, f, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{1, f, b, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, f}], cri[{1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, b, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, b, d, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, c, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, e, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, e, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, f, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, f, d, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{0, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, b, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, b, d, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, c, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, e, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, e, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, f, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, f, d, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, d, Inf}], cri[{1, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{0, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{0, c, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{0, e, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{0, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{0, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{0, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{0, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{1, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{1, c, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{1, e, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{1, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{1, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{1, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, c}], cri[{1, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, d, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, e, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{0, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, d, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, e, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, d}], cri[{1, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, b, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, b, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, c, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, f, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, f, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, b, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, b, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, c, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, f, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, f, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, f, Inf}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{0, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{0, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{0, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{0, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{1, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{1, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{1, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, c}], cri[{1, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, b, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, e, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, f, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, Inf, e, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{0, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, b, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, e, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, f, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, d}], cri[{1, Inf, f, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, c, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, e, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, f, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, Inf, c, e}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{0, Inf, f, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, c, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, e, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, f, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, Inf, c, e}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, e, Inf, f}], cri[{1, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, d}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, d}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, d}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, d}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, d}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, d}], cri[{1, Inf, f, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, c, e}], cri[{0, b, c, f}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, c, e}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, e}], cri[{0, f, Inf, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, c, e}], cri[{1, b, c, f}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, c, e}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, e}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, Inf}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, Inf}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, c, Inf}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, Inf}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, Inf}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, c, Inf}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, c}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, c}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, c}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, c}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{0, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{0, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{0, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{0, d, f, c}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{0, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{0, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{1, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{1, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{1, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{1, d, f, c}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{1, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{1, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, e}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, b, f, d}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, c, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, f, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, f, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{0, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, b, f, d}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, c, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, f, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, f, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, d, Inf}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, c}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, c}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{0, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{0, c, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{0, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{0, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{1, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{1, c, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{1, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{1, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, d}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, c, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, e, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, e, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, f, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, f, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, f, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{0, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, c, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, e, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, e, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, f, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, f, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, f, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, e, Inf}], cri[{1, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{0, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{0, b, d, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{0, c, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{0, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{0, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{0, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{1, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{1, b, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{1, c, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{1, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, d}], cri[{1, Inf, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, b, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, b, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, c, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, d, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, d, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, Inf, e, b}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{0, Inf, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, b, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, b, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, c, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, d, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, d, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, Inf, e, b}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, f, Inf, e}], cri[{1, Inf, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, d, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, d, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, d, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, d, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, e, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, e, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, Inf, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{0, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, d, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, d, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, d, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, d, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, e, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, e, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, Inf, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, d}], cri[{1, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, e}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, e}], cri[{0, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, c, e}], cri[{0, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, e}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, e}], cri[{1, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, c, e}], cri[{1, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, b, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, c, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, e, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, b, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, c, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, e, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, c}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, b, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, b, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, c, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, c, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, e, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, e, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, f, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{0, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, b, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, b, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, c, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, c, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, e, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, e, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, f, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, e}], cri[{1, Inf, d, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{0, b, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{0, c, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{0, f, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{1, b, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{1, c, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, d, f}], cri[{1, f, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{0, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{0, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{0, f, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{0, Inf, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{0, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{0, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{1, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{1, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{1, f, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{1, Inf, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, c}], cri[{1, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, c, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, d, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, d, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, e, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, Inf, d, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{0, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, c, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, d, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, d, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, e, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, d}], cri[{1, Inf, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, b, d, Inf}]}]
 - 2/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, b, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, c, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, e, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, f, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, f, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, f, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, Inf, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{0, Inf, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, b, d, Inf}]}]
 + 2/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, b, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, c, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, e, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, f, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, f, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, f, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, Inf, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, e, f}], cri[{1, Inf, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{0, b, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{0, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{0, c, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{0, d, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{0, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{0, d, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{0, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{1, b, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{1, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{1, c, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{1, d, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{1, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{1, d, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{1, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, d}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, b, c, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, b, e, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, b, e, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, b, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, d, b, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, e, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, e, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, Inf, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{0, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, b, c, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, b, e, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, b, e, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, b, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, d, b, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, e, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, e, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, Inf, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{b, Inf, f, e}], cri[{1, Inf, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{0, d, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{0, d, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{0, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{0, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{1, d, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{1, d, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{1, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, e, Inf}], cri[{1, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, f, e}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, f, e}], cri[{0, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, f, e}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, f, e}], cri[{1, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, f, Inf}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, f, Inf}], cri[{0, f, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, f, Inf}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, f, Inf}], cri[{1, f, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, Inf, e}], cri[{0, b, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, Inf, e}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, Inf, e}], cri[{0, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, Inf, e}], cri[{1, b, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, Inf, e}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, Inf, e}], cri[{1, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, Inf, f}], cri[{0, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, d, Inf, f}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, Inf, f}], cri[{1, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, d, Inf, f}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, d, Inf}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, d, Inf}], cri[{0, d, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, d, Inf}], cri[{0, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, d, Inf}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, d, Inf}], cri[{1, d, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, d, Inf}], cri[{1, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, f, Inf}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, f, Inf}], cri[{0, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, f, Inf}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, f, Inf}], cri[{0, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, f, Inf}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, f, Inf}], cri[{1, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, f, Inf}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, f, Inf}], cri[{1, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, Inf, d}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, Inf, d}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, Inf, d}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, Inf, d}], cri[{1, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, Inf, f}], cri[{0, b, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, e, Inf, f}], cri[{0, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, Inf, f}], cri[{1, b, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, e, Inf, f}], cri[{1, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, d, e}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, d, e}], cri[{0, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, d, e}], cri[{0, f, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, d, e}], cri[{0, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, d, e}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, d, e}], cri[{1, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, d, e}], cri[{1, f, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, d, e}], cri[{1, Inf, e, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, d, Inf}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, d, Inf}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, d, Inf}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, d, Inf}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, e, Inf}], cri[{0, f, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, e, Inf}], cri[{0, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, e, Inf}], cri[{0, f, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, e, Inf}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, e, Inf}], cri[{1, f, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, e, Inf}], cri[{1, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, e, Inf}], cri[{1, f, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, e, Inf}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, Inf, d}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, Inf, d}], cri[{0, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, Inf, d}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, Inf, d}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, Inf, e}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, Inf, e}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, f, Inf, e}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, f, Inf, e}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{0, b, e, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{0, d, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{0, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{0, Inf, c, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{0, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{1, b, e, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{1, d, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{1, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{1, Inf, c, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, d, e}], cri[{1, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, d, f}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, d, f}], cri[{1, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, e, d}], cri[{0, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, e, d}], cri[{0, d, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, e, d}], cri[{0, Inf, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, e, d}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, e, d}], cri[{1, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, e, d}], cri[{1, d, f, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, e, d}], cri[{1, Inf, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, e, d}], cri[{1, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, e, f}], cri[{0, f, b, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, e, f}], cri[{0, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, e, f}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, e, f}], cri[{0, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, e, f}], cri[{1, f, b, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, e, f}], cri[{1, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, e, f}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, e, f}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, f, d}], cri[{0, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, f, d}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, f, e}], cri[{0, f, c, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, f, e}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{c, Inf, f, e}], cri[{1, f, c, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{c, Inf, f, e}], cri[{1, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{0, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{0, f, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{0, f, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{0, Inf, b, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{0, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{1, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{1, f, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{1, f, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{1, Inf, b, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, f, Inf}], cri[{1, Inf, d, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{0, b, d, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{0, c, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{0, d, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{0, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{0, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{0, f, c, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{0, f, Inf, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{0, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{1, b, d, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{1, c, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{1, d, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{1, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{1, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{1, f, c, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{1, f, Inf, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, e, Inf, f}], cri[{1, Inf, f, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{0, b, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{0, d, Inf, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{0, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{0, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{0, f, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{0, f, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{0, Inf, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{1, b, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{1, d, Inf, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{1, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{1, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{1, f, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{1, f, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, e, Inf}], cri[{1, Inf, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, Inf, e}], cri[{0, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, Inf, e}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, Inf, e}], cri[{0, Inf, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, f, Inf, e}], cri[{1, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, Inf, e}], cri[{1, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, f, Inf, e}], cri[{1, Inf, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, b, f, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, c, Inf, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, d, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, d, f, c}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, d, f, Inf}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, d, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, d, Inf, f}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, f, b, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, f, b, e}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, Inf, c, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, Inf, e, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{0, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, b, f, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, c, Inf, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, d, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, d, f, c}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, d, f, Inf}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, d, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, d, Inf, f}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, f, b, d}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, f, b, e}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, Inf, c, d}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, Inf, e, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, e, f}], cri[{1, Inf, f, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, f, e}], cri[{0, f, Inf, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, f, e}], cri[{0, Inf, d, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, f, e}], cri[{0, Inf, f, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, f, e}], cri[{1, f, Inf, b}]}]
 - 1/3 IIi[{3, 2}, {cri[{d, Inf, f, e}], cri[{1, Inf, d, b}]}]
 + 1/3 IIi[{3, 2}, {cri[{d, Inf, f, e}], cri[{1, Inf, f, b}]}]
 + IIi[{1, 1, 1, 1, 1}, {cri[{Inf, 0, 1, b, c, d, e, f}]}] );

==> calculations/wt5_rules_to_i311_i32_i5.m <==
rule41to32 =
  IIi[{4, 1}, {cri[{a_, b_, c_, d_, e_}]}] :> 
    ( - 1/3 IIi[{3, 2}, {cri[{a, b, c, d, e}]}]
      - 1/3 IIi[{3, 2}, {cri[{a, b, c, e, d}]}] );

rule14to32 = 
  IIi[{1, 4}, {cri[{a_, b_, c_, d_, e_}]}] :>
    ( - 4 IIi[{5}, {cri[{a, b, c, e}]}]
      - IIi[{5}, {cri[{a, b, d, e}]}]
      - 1/3 IIi[{3, 2}, {cri[{a, b, d, c, e}]}]
      - 1/3 IIi[{3, 2}, {cri[{a, b, d, e, c}]}] );

rule23to32 =
 IIi[{2, 3}, {cri[{a_, b_, c_, d_, e_}]}] :>
  ( + IIi[{5}, {cri[{a, b, c, d}]}]
    - IIi[{3, 2}, {cri[{b, a, d, c, e}]}] );
   
rule221to311 =
  IIi[{2, 2, 1}, {cri[{a_, b_, c_, d_, e_, f_}]}] :>
    ( - IIi[{3, 1, 1}, {cri[{a, b, c, d, e, f}]}]
      - IIi[{3, 1, 1}, {cri[{a, b, c, d, f, e}]}]
      - IIi[{3, 1, 1}, {cri[{a, b, c, f, d, e}]}]
      - IIi[{3, 1, 1}, {cri[{a, b, c, f, e, d}]}] );

rule131to311 =
  IIi[{1, 3, 1}, {cri[{a_, b_, c_, d_, e_, f_}]}] :>
    IIi[{3, 1, 1}, {cri[{a, b, c, f, e, d}]}];

rule113to311 =
IIi[{1, 1, 3}, {cri[{a_, b_, c_, d_, e_, f_}]}] :> 
  ( + IIi[{3, 1, 1}, {cri[{a, b, d, c, f, e}]}]
    + 1/3 IIi[{3, 2}, {cri[{a, b, c, e, f}]}]
    + 1/3 IIi[{3, 2}, {cri[{a, b, e, d, f}]}]
    + 1/3 IIi[{3, 2}, {cri[{a, b, e, c, f}]}]
    + 1/3 IIi[{3, 2}, {cri[{a, b, e, f, c}]}]
    + 1/3 IIi[{3, 2}, {cri[{b, a, f, e, c}]}]
    - 1/3 IIi[{3, 2}, {cri[{b, a, e, f, d}]}]
    - 1/3 IIi[{3, 2}, {cri[{b, a, e, f, c}]}]
    + 16/ 3 IIi[{5}, {cri[{a, b, f, c}]}]
    - 4/3 IIi[{5}, {cri[{a, b, e, c}]}]
    + 7/3 IIi[{5}, {cri[{a, b, e, f}]}]
    + 2 IIi[{5}, {cri[{a, b, d, f}]}]
    - 4/3 IIi[{5}, {cri[{a, b, d, e}]}] );

rule122to311 =
IIi[{1, 2, 2}, {cri[{a_, b_, c_, d_, e_, f_}]}] :> 
  ( - IIi[{3, 1, 1}, {cri[{a, b, c, f, e, d}]}]
    - IIi[{3, 1, 1}, {cri[{a, b, d, c, e, f}]}]
    - IIi[{3, 1, 1}, {cri[{a, b, d, c, f, e}]}]
    - IIi[{3, 1, 1}, {cri[{a, b, d, e, c, f}]}]
    - 2 IIi[{3, 2}, {cri[{a, b, c, e, f}]}]
    + IIi[{3, 2}, {cri[{a, b, c, f, e}]}]
    - 2 IIi[{3, 2}, {cri[{a, b, e, c, f}]}] 
    - IIi[{3, 2}, {cri[{a, b, e, f, d}]}]
    - IIi[{3, 2}, {cri[{a, b, f, e, d}]}]
    - 12 IIi[{5}, {cri[{a, b, c, f}]}]
    - 6 IIi[{5}, {cri[{a, b, d, e}]}]
    - 6 IIi[{5}, {cri[{a, b, d, f}]}]
    - 6 IIi[{5}, {cri[{a, b, e, f}]}] );

rule212to311 = IIi[{2, 1, 2}, {cri[{a_, b_, c_, d_, e_, f_}]}] :> 
  ( + IIi[{3, 1, 1}, {cri[{a, b, c, d, f, e}]}] 
    + IIi[{3, 1, 1}, {cri[{a, b, c, f, d, e}]}]
    + IIi[{3, 1, 1}, {cri[{a, b, c, f, e, d}]}]
    + IIi[{3, 1, 1}, {cri[{a, b, d, c, e, f}]}]
    + IIi[{3, 1, 1}, {cri[{a, b, d, e, c, f}]}]
    + IIi[{3, 1, 1}, {cri[{a, b, e, d, c, f}]}] 
    + IIi[{3, 2}, {cri[{a, b, c, d, f}]}]
    + 2 IIi[{3, 2}, {cri[{a, b, c, e, f}]}]
    - IIi[{3, 2}, {cri[{a, b, c, f, d}]}]
    - IIi[{3, 2}, {cri[{a, b, c, f, e}]}]
    + IIi[{3, 2}, {cri[{a, b, d, c, f}]}]
    + IIi[{3, 2}, {cri[{a, b, d, e, f}]}]
    + 2 IIi[{3, 2}, {cri[{a, b, e, c, f}]}]
    + IIi[{3, 2}, {cri[{a, b, e, d, f}]}]
    - IIi[{3, 2}, {cri[{a, b, e, f, c}]}]
    + 12 IIi[{5}, {cri[{a, b, c, f}]}]
    + 6 IIi[{5}, {cri[{a, b, d, f}]}]
    + 12 IIi[{5}, {cri[{a, b, e, f}]}] );
               
rule311to32 = IIi[{3, 1, 1}, {cri[{a_, b_, c_, d_, e_, f_}]}] :> 
  ( + 1/3 IIi[{3, 2}, {cri[{a, b, c, d, e}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, b, c, d, f}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, b, c, e, d}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, b, c, f, d}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, c, b, d, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, c, b, f, d}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, d, b, e, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, d, b, f, e}]}] 
    + 1/3 IIi[{3, 2}, {cri[{b, a, f, c, e}]}] 
    + 1/3 IIi[{3, 2}, {cri[{b, a, f, e, c}]}] 
    - 1/3 IIi[{3, 2}, {cri[{b, f, a, c, e}]}] 
    - 1/3 IIi[{3, 2}, {cri[{b, f, a, e, c}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, b, c, e}], cri[{a, c, b, d}]}]
    + 1/3 IIi[{3, 2}, {cri[{a, b, c, e}], cri[{a, d, b, c}]}]
    + 1/3 IIi[{3, 2}, {cri[{a, b, c, f}], cri[{a, d, c, b}]}]
    - 1/3 IIi[{3, 2}, {cri[{a, b, d, f}], cri[{a, e, b, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, b, e, f}], cri[{a, d, e, b}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, b, e, f}], cri[{a, e, d, b}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, c, b, d}], cri[{a, b, c, e}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, d, b, c}], cri[{a, b, c, e}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, d, b, c}], cri[{a, b, f, c}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, d, b, e}], cri[{a, b, f, e}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, d, b, f}], cri[{a, e, b, d}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, e, b, d}], cri[{a, b, f, e}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, e, b, d}], cri[{a, d, b, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, e, b, f}], cri[{a, b, d, f}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, b, c, d}], cri[{a, b, f, e}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, b, e, f}], cri[{a, b, d, c}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, b, e, f}], cri[{a, d, b, c}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, c, b, d}], cri[{a, e, c, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, c, b, d}], cri[{b, c, e, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, c, b, d}], cri[{b, e, c, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, c, d, f}], cri[{a, d, b, e}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, c, d, f}], cri[{a, e, b, d}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, c, d, f}], cri[{a, e, b, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, c, e, f}], cri[{a, d, b, c}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, c, e, f}], cri[{a, d, b, e}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, c, e, f}], cri[{a, e, b, d}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, d, b, c}], cri[{a, b, e, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, d, b, c}], cri[{a, c, e, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, d, b, e}], cri[{a, c, d, f}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, d, b, e}], cri[{a, c, e, f}]}] 
    - 1/3 IIi[{3, 2}, {cri[{a, e, b, d}], cri[{a, c, d, f}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, e, b, d}], cri[{a, c, e, f}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, e, b, f}], cri[{a, c, d, f}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, e, c, f}], cri[{a, c, b, d}]}] 
    + 1/3 IIi[{3, 2}, {cri[{a, f, b, e}], cri[{b, c, d, f}]}] 
    + 1/3 IIi[{3, 2}, {cri[{b, c, d, f}], cri[{a, f, b, e}]}] 
    - 1/3 IIi[{3, 2}, {cri[{b, c, e, f}], cri[{a, c, b, d}]}] 
    - 1/3 IIi[{3, 2}, {cri[{b, e, c, f}], cri[{a, c, b, d}]}] );
